Special-relativistic Taylor-Couette flow: Viscous shear, radial heat conduction, and energy conservation

The stationary laminar flow of a viscous relativistic fluid between two infinitely long, coaxial rotating cylinders is investigated in flat spacetime. When the zero-heat-flux approximation is extended to this geometry, the angular velocity $\Omega(r)$ obeys a nonlinear equation in which the shear enters with the factor $\gamma^{3}$, where $\gamma=(1-r^{2}\Omega^{2})^{-1/2}$. However, the energy equation of this model is violated by the local viscous heating rate divided by $\gamma$, so that a stationary state would require a local heat sink. The problem is therefore formulated in the Eckart frame with a radial heat flux. Since heat carries momentum, the angular-momentum balance then contains $\gamma$ instead of $\gamma^{3}$, together with a term proportional to the conserved energy flux. An exact integral of the temperature equation relates this flux to the wall temperatures and demonstrates that the flow is independent of the thermal conductivity $\kappa$ when the ratio of the wall temperatures is determined by the centripetal term of Eckart's law. This condition reduces to equal plate temperatures in planar flow and to the Tolman-Ehrenfest relation in rigid rotation, whereas for other wall temperatures the torque depends on $\kappa$. For a radius ratio of 2, a resting outer cylinder, and an inner wall speed of $0.9c$ ($0.99c$), the torque exceeds its classical value by a factor of $4.89$ ($134$) in the zero-heat-flux model and of $2.71$ ($23.2$) in the $\kappa$-independent heat-conducting solution. Both formulations reduce to the classical profile at small speeds and to the corresponding planar solutions in a narrow gap.

==> anc/LICENSE <==
MIT License

Copyright (c) 2026 Ani Gelekva

Permission is hereby granted, free of charge, to any person obtaining a copy
of this software and associated documentation files (the "Software"), to deal
in the Software without restriction, including without limitation the rights
to use, copy, modify, merge, publish, distribute, sublicense, and/or sell
copies of the Software, and to permit persons to whom the Software is
furnished to do so, subject to the following conditions:

The above copyright notice and this permission notice shall be included in all
copies or substantial portions of the Software.

THE SOFTWARE IS PROVIDED "AS IS", WITHOUT WARRANTY OF ANY KIND, EXPRESS OR
IMPLIED, INCLUDING BUT NOT LIMITED TO THE WARRANTIES OF MERCHANTABILITY,
FITNESS FOR A PARTICULAR PURPOSE AND NONINFRINGEMENT. IN NO EVENT SHALL THE
AUTHORS OR COPYRIGHT HOLDERS BE LIABLE FOR ANY CLAIM, DAMAGES OR OTHER
LIABILITY, WHETHER IN AN ACTION OF CONTRACT, TORT OR OTHERWISE, ARISING FROM,
OUT OF OR IN CONNECTION WITH THE SOFTWARE OR THE USE OR OTHER DEALINGS IN THE
SOFTWARE.


==> anc/README.md <==
# Special-relativistic Taylor–Couette flow

Numerical solver and figure scripts for

> A. Gelekva, *Special-relativistic Taylor–Couette flow: Viscous shear, radial
> heat conduction, and energy conservation* (2026).

The code solves the stationary laminar flow of a viscous relativistic fluid
between two coaxial rotating cylinders in two formulations:

* the **zero-heat-flux model**, `eta r^3 gamma^3 Omega' = -K_L0`;
* the **heat-conducting model** in the Eckart frame, with the two first
  integrals `r T^{rt} = K_E` and `r^3 T^{r phi} = K_L`, the reduced equation
  `eta r^3 gamma Omega' = r^2 Omega K_E - K_L`, and the temperature equation
  `kappa (T' - r gamma^2 Omega^2 T) = -(gamma/r)(K_E - Omega K_L)`.

It reproduces every number, table and figure of the paper.

## Requirements

Python 3.10 or later, NumPy, SciPy (1.12 or later), Matplotlib:

```
pip install -r requirements.txt
```

## Usage

```
python rtc_solver.py          # all stages (about 10 min); cached stages are skipped
python rtc_solver.py --force  # recompute everything
python rtc_solver.py pn       # one stage only
python make_figures.py        # Figs. 1-4 and the LaTeX table rows
```

Units: `c = eta = 1`, `R1 = 1`, wall temperature scale `T_w = 1`, so that the
dimensionless conductivity `lambda = kappa T_w/(eta c^2)` equals `kappa`.
The results of a full run are included in `results/` and `figures/`.

## Thermal protocols

| key | wall temperatures | note |
|---|---|---|
| `equal` | `T(R1) = T(R2) = T_w` | |
| `tolman` | `T(R_i) = gamma_i T_w` | "equal T/gamma" in the paper |
| `balanced` | `T(R2)/T(R1) = 1/mu(R2)` | imposed self-consistently; gives the lambda -> 0 solution for every lambda |
| `lambda = 0` | `Theta = kappa T/(eta c^2) = 0` at both walls | limit kappa -> 0 at fixed wall temperatures |

## Stages

| Stage | Content | Paper |
|---|---|---|
| `cases` | four cases (0.5,0.2), (0,0.2), (0.5,0), (0.9,0); both models, all thermal settings and accuracy checks | Tables I, II, IV |
| `checks` | shooting vs. collocation, tolerance and continuation tests, balanced walls vs. lambda -> 0 | Table III |
| `curves` | torque ratio vs. wall speed up to 0.999c; dependence on lambda at 0.9c | Fig. 2 |
| `thermal` | 1/mu(R2) and temperature rise vs. lambda | Sec. IV C |
| `profiles` | velocity and temperature profiles at 0.5c, 0.9c, 0.99c | Figs. 1, 3 |
| `pn` | weakly relativistic limit against the analytic O(v^2/c^2) coefficients | Fig. 4(a) |
| `planar` | narrow-gap limit against the planar closed-form solutions | Fig. 4(b,c) |
| `extras` | sign of the heat flux at the inner wall, temperature dip for (0,0.2), log-log slopes, inverse-Reynolds factors, equal T/gamma by two continuation paths up to 0.999c, counter-rotating cases | Secs. IV C, V B, V D, VI B |

Each stage writes `results/<stage>.json` and appends a log to
`results/summary.txt`.

## Methods

* **Zero-heat-flux model:** shooting inwards from the outer wall (DOP853,
  relative tolerance 1e-12) with Brent's method on `K_L0`.
* **Heat-conducting model:** collocation with `scipy.integrate.solve_bvp`
  (tolerance 1e-9) for the rapidity `y = artanh(r Omega)`, `Theta = kappa T/(eta c^2)`
  and `M = int r gamma^2 Omega^2 dr` (so that `mu = exp(-M)`), with
  `(K_L, K_E)` as unknown parameters and continuation in the wall rapidities;
  cross-checked by two-parameter shooting (`shoot_heat`).

## Known limits

* For lambda = 1 with equal T/gamma, collocation with tolerance 1e-9 exceeds the
  mesh limit above about 0.998c; this branch is computed with tolerance 1e-8 and
  checked against `homotopy_to_tolman`, which reaches the same solutions by
  continuation in the wall temperature from the equal-T solution.
* Too large continuation steps can land on spurious solutions with very large
  `K` and small residuals. The default step counts were tested by doubling
  them; repeat that test if the geometry is changed.

## License

MIT; see `LICENSE`.


==> anc/make_figures.py <==
import json
import os

import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt
import numpy as np

C = dict(classical='#6b6b6b', zero='#2a78d6', lam0='#eb6834', eq='#1baf7a',
         tol='#eda100', ink='#222222')
LS = dict(classical=(0, (4, 2)), zero='-', lam0='-', eq=(0, (6, 1.5)),
          tol=(0, (1.5, 1.2)), noinert=(0, (3, 1.5, 1, 1.5)))
COL_W, PAGE_W = 3.375, 7.0

plt.rcParams.update({
    'font.family': 'serif', 'font.serif': ['Latin Modern Roman', 'CMU Serif',
                                           'DejaVu Serif'],
    'mathtext.fontset': 'cm', 'font.size': 8.5, 'axes.labelsize': 9,
    'legend.fontsize': 7.2, 'xtick.labelsize': 7.8, 'ytick.labelsize': 7.8,
    'axes.linewidth': 0.6, 'xtick.major.width': 0.6, 'ytick.major.width': 0.6,
    'xtick.minor.width': 0.4, 'ytick.minor.width': 0.4, 'xtick.direction': 'in',
    'ytick.direction': 'in', 'xtick.top': True, 'ytick.right': True,
    'lines.linewidth': 1.3, 'legend.frameon': False, 'savefig.dpi': 300,
    'pdf.fonttype': 42,
})


def load(name):
    with open(os.path.join('results', f'{name}.json')) as fh:
        return json.load(fh)


def save(fig, name):
    os.makedirs('figures', exist_ok=True)
    fig.savefig(os.path.join('figures', name + '.pdf'), bbox_inches='tight', pad_inches=0.02)
    fig.savefig(os.path.join('figures', name + '.png'), bbox_inches='tight', pad_inches=0.02,
                dpi=200)
    plt.close(fig)


def panel_label(ax, s, x=0.03, y=0.95):
    ax.text(x, y, s, transform=ax.transAxes, ha='left', va='top', fontsize=9)


def fig_profiles():
    P = load('profiles')
    fig, axes = plt.subplots(1, 3, figsize=(PAGE_W, 2.25), sharey=True)
    for ax, (v, lab) in zip(axes, [('0.5', '(a)'), ('0.9', '(b)'), ('0.99', '(c)')]):
        d = P[v]
        v1 = float(v)
        r, rh = np.array(d['r']), np.array(d['rh'])
        ax.plot(r, np.array(d['classical']) / v1, color=C['classical'], ls=LS['classical'],
                lw=1.1, label='classical')
        ax.plot(r, np.array(d['zero_flux']) / v1, color=C['zero'], ls=LS['zero'],
                label='zero heat flux')
        ax.plot(rh, np.array(d['lam0']) / v1, color=C['lam0'], ls=LS['lam0'],
                label=r'heat, $\lambda\to0$')
        ax.plot(rh, np.array(d['lam1']) / v1, color=C['eq'], ls=LS['eq'],
                label=r'heat, $\lambda=1$, equal $T$')
        ax.set_xlim(1, 2)
        ax.set_ylim(0, 1.02)
        ax.set_xlabel(r'$r/R_1$')
        ax.set_xticks([1.0, 1.2, 1.4, 1.6, 1.8] + ([2.0] if lab == '(c)' else []))
        ax.set_title(f'{lab} $v_1={v}c$', fontsize=9, pad=4)
    axes[0].set_ylabel(r'$v_\phi/v_1$')
    axes[0].legend(loc='lower left', handlelength=2.6)
    fig.subplots_adjust(wspace=0.06)
    save(fig, 'fig_profiles')


def fig_torque():
    Cv = load('curves')
    fig, (a, b) = plt.subplots(2, 1, figsize=(COL_W, 4.6))
    g = lambda v: 1 / np.sqrt(1 - np.asarray(v)**2)
    z = np.array(Cv['zero_flux'])
    a.loglog(g(z[:, 0]), z[:, 1], color=C['zero'], ls=LS['zero'], label='zero heat flux')
    for key, col, ls, lab in [('lam0', 'lam0', LS['lam0'], r'heat, $\lambda\to0$'),
                              ('lam1_equal', 'eq', LS['eq'], r'heat, $\lambda=1$, equal $T$'),
                              ('lam1_tolman', 'tol', LS['tol'], r'heat, $\lambda=1$, equal $T/\gamma$'),
                              ('lam0_noinertia', 'lam0', LS['noinert'],
                               r'heat, $\lambda\to0$, $\mu=1$')]:
        d = np.array(Cv[key])
        a.loglog(g(d[:, 0]), d[:, 1], color=C[col], ls=ls, label=lab,
                 lw=1.0 if key == 'lam0_noinertia' else 1.3)
    a.set_xlim(1, 25)
    a.set_ylim(0.9, 4e4)
    a.set_xlabel(r'$\gamma_1=(1-v_1^2/c^2)^{-1/2}$')
    a.set_ylabel(r'$\mathcal{R}=K_L/K_{\mathrm{cl}}$')
    a.legend(loc='upper left', handlelength=2.6, bbox_to_anchor=(0.09, 1.0))
    panel_label(a, '(a)')
    for prot, col, ls, lab in [('tolman', 'tol', LS['tol'], r'equal $T/\gamma$'),
                               ('equal', 'eq', LS['eq'], r'equal $T$'),
                               ('balanced', 'lam0', LS['lam0'], 'balanced walls')]:
        d = np.array(Cv['lambda_scan'][prot])
        b.plot(d[:, 0], d[:, 1], color=C[col], ls=ls, marker='o', ms=3.2, label=lab)
    zf09 = load('cases')['0.90,0.00']['zero_flux']['R']
    b.axhline(zf09, color=C['zero'], ls=LS['zero'], lw=1.0)
    b.text(9.8, zf09 + 0.5, 'zero heat flux', color=C['ink'], ha='right', va='bottom',
           fontsize=7.2)
    b.set_xlim(-0.2, 10.4)
    b.set_ylim(0, 28)
    b.set_xlabel(r'$\lambda=\kappa T_w/(\eta c^2)$')
    b.set_ylabel(r'$\mathcal{R}_q$ at $v_1=0.9c$')
    b.legend(loc='upper left', handlelength=2.6, bbox_to_anchor=(0.09, 1.0))
    panel_label(b, '(b)')
    fig.subplots_adjust(hspace=0.32)
    save(fig, 'fig_torque')


def fig_temperature():
    P = load('profiles')
    fig, (a, b) = plt.subplots(2, 1, figsize=(COL_W, 4.3))
    cols = {'0.5': C['zero'], '0.9': C['lam0'], '0.99': C['eq']}
    lss = {'0.5': '-', '0.9': (0, (6, 1.5)), '0.99': (0, (1.5, 1.2))}
    for v in ('0.5', '0.9', '0.99'):
        d = P[v]
        th = np.array(d['theta_lam0'])
        a.plot(d['rh'], th / th.max(), color=cols[v], ls=lss[v],
               label=rf'$v_1={v}c$, $\Theta_{{\max}}={th.max():#.3g}$')
    a.set_xlim(1, 2)
    a.set_ylim(0, 1.12)
    a.set_xlabel(r'$r/R_1$')
    a.set_ylabel(r'$\Theta/\Theta_{\max}$')
    a.legend(loc='lower center', handlelength=2.6)
    panel_label(a, r'(a) $\lambda\to0$')
    d = P['0.9']
    for key, col, ls, lab in [('T_lam1_tolman', C['tol'], LS['tol'], r'equal $T/\gamma$'),
                              ('T_lam1', C['eq'], LS['eq'], r'equal $T$'),
                              ('T_lam1_balanced', C['lam0'], LS['lam0'], 'balanced walls')]:
        b.plot(d['rh'], d[key], color=col, ls=ls, label=lab)
    b.set_xlim(1, 2)
    b.set_ylim(0.8, 4.5)
    b.set_xlabel(r'$r/R_1$')
    b.set_ylabel(r'$T/T_w$')
    b.legend(loc='upper right', handlelength=2.6)
    panel_label(b, r'(b) $\lambda=1$, $v_1=0.9c$')
    fig.subplots_adjust(hspace=0.32)
    save(fig, 'fig_temperature')


def fig_limits():
    D, Pl = load('pn'), load('planar')
    fig, (a, b, c) = plt.subplots(1, 3, figsize=(PAGE_W, 2.35))
    v = np.array(D['v'])
    for k, col, ls, lab in [('heat_tolman', 'tol', LS['tol'], r'heat, $\lambda=1$, equal $T/\gamma$'),
                            ('zero_flux', 'zero', '-', 'zero heat flux'),
                            ('heat_equal', 'eq', LS['eq'], r'heat, $\lambda=1$, equal $T$'),
                            ('heat_lam0', 'lam0', '-', r'heat, $\lambda\to0$')]:
        a.plot(v, D[k], color=C[col], ls=ls, marker='o', ms=2.4, label=lab)
        a.plot([0, 0.06], [D['analytic'][k]] * 2, color=C['ink'], lw=0.8, ls=':')
    a.set_xlim(0, 0.31)
    a.set_ylim(0.45, 1.08)
    a.set_xlabel(r'$v_1/c$')
    a.set_ylabel(r'$(\mathcal{R}-1)\,c^2/v_1^2$')
    a.legend(loc='upper left', handlelength=2.2, fontsize=6.4, labelspacing=0.25)
    a.set_title('(a)', fontsize=9, pad=3)
    x = np.array(Pl['x'])
    b.plot(x, np.array(Pl['planar_heat']) / Pl['v1'], color=C['ink'], lw=1.0, label='planar Eckart', zorder=5)
    for eps, col, ls in [('0.4', C['zero'], (0, (6, 1.5))), ('0.1', C['lam0'], (0, (3, 1.5, 1, 1.5))),
                         ('0.025', C['eq'], (0, (1.5, 1.2)))]:
        p = Pl['profiles'][eps]
        b.plot(p['x'], np.array(p['v_heat']) / Pl['v1'], color=col, ls=ls, label=rf'$d/R_1={eps}$')
    b.set_xlim(0, 1)
    b.set_ylim(0, 1.02)
    b.set_xlabel(r'$(r-R_1)/d$')
    b.set_ylabel(r'$v_\phi/v_1$')
    b.legend(loc='lower left', handlelength=2.4, fontsize=6.6)
    b.set_title(r'(b) heat, $\lambda=1$, equal $T$', fontsize=9, pad=3)
    e = np.array(Pl['eps'])
    c.loglog(e, Pl['err_zero'], color=C['zero'], marker='s', ms=3.0, ls='-', label='zero heat flux')
    c.loglog(e, Pl['err_heat'], color=C['lam0'], marker='o', ms=3.0, ls='-', label='heat')
    ref = Pl['err_heat'][-1] * e / e[-1] * 0.55
    c.loglog(e, ref, color=C['ink'], lw=0.8, ls=':')
    c.text(0.06, ref[3] * 0.55, r'$\propto d/R_1$', fontsize=7.2, ha='left', va='top')
    c.set_xticks(e)
    c.set_xticklabels([f'{x:g}' for x in e], fontsize=6.8)
    c.xaxis.set_minor_formatter(matplotlib.ticker.NullFormatter())
    c.set_xlabel(r'$d/R_1$')
    c.set_ylabel(r'$\max_r|v_\phi-v_{\mathrm{planar}}|/c$')
    c.legend(loc='upper left', handlelength=2.0, fontsize=6.8)
    c.set_title('(c)', fontsize=9, pad=3)
    fig.subplots_adjust(wspace=0.5)
    save(fig, 'fig_limits')


def fmt(x):
    if x is None:
        return '---'
    if abs(x) < 0.01:
        m, e = f'{x:.1e}'.split('e')
        return f'${m}\\times10^{{{int(e)}}}$'
    return f'${x:.3g}$' if abs(x) < 1 else f'${x:.2f}$'


def tables():
    Cs = load('cases')
    lab = lambda e: f"$({e['O1']:.2f},\\,{e['O2']:.2f})$"
    lines = ['% generated by make_figures.py from results/cases.json',
             '% --- Table I: zero-heat-flux model ---']
    for e in Cs.values():
        z = e['zero_flux']
        lines.append(f"{lab(e)} & {'yes' if e['rayleigh_stable'] else 'no'} & "
                     f"{fmt(z['dOmega'])} & ${z['R']:.4f}$ \\\\")
    lines.append('% --- Table II: heat-conducting model ---')
    for e in Cs.values():
        a, b, c = e['lam0'], e['lam1_equal'], e['lam1_tolman']
        lines.append(f"{lab(e)} & ${a['R']:.4f}$ & ${b['R']:.4f}$ & ${c['R']:.4f}$ & "
                     f"${e['Br_lam1']:.2f}$ & {fmt(b['dT_max'])} \\\\")
    lines.append('% --- Table III: benchmark values ---')
    names = [('lam0', r'$\lambda\to0$'), ('lam1_equal', r'$\lambda=1$, equal $T$'),
             ('lam1_tolman', r'$\lambda=1$, equal $T/\gamma$')]
    for e in Cs.values():
        lines.append(f"{lab(e)} & zero heat flux & ${e['zero_flux']['K']:.10f}$ & --- \\\\")
        for k, n in names:
            lines.append(f" & {n} & ${e[k]['KL']:.10f}$ & ${e[k]['KE']:.10f}$ \\\\")
        lines.append('\\hline')
    with open(os.path.join('results', 'tables.tex'), 'w') as fh:
        fh.write('\n'.join(lines[:-1]) + '\n')
    print('\n'.join(lines[:-1]))


if __name__ == '__main__':
    fig_profiles()
    fig_torque()
    fig_temperature()
    fig_limits()
    tables()
    print('figures written to figures/')


==> anc/requirements.txt <==
numpy
scipy>=1.12
matplotlib


==> anc/results/cases.json <==
{
 "0.50,0.20": {
  "O1": 0.5,
  "O2": 0.2,
  "Kcl": 0.7999999999999999,
  "rayleigh_stable": true,
  "Br_lam1": 0.25,
  "zero_flux": {
   "R": 1.406403849298873,
   "K": 1.1251230794390983,
   "dOmega": 0.006686136484377131
  },
  "lam0": {
   "R": 1.3737455195229167,
   "KL": 1.0989964156183332,
   "KE": 0.35246201737111826,
   "dOmega_max": 0.0017566876780919505,
   "res_L": 1.329311841792443e-09,
   "res_E": 3.46522558888428e-09,
   "budget_rel": 0.0,
   "energy_rel": 6.084022174945858e-13,
   "KE_relation_rel": 1.0056470347910806e-12,
   "Theta_min_interior": 1.8092511392535827e-05,
   "mu2": 0.8518887516613263,
   "T1": null,
   "T2": null,
   "T_min": null,
   "dT_max": null,
   "r_Tmax": null,
   "delta": null
  },
  "lam1_equal": {
   "R": 1.5538224616487541,
   "KL": 1.2430579693190031,
   "KE": 0.6040617561640096,
   "dOmega_max": 0.004157197911473731,
   "res_L": 6.744660996199083e-10,
   "res_E": 2.972672228104183e-09,
   "budget_rel": 1.4885642933630055e-16,
   "energy_rel": 4.3087755585702325e-13,
   "KE_relation_rel": 3.7642275776107273e-13,
   "Theta_min_interior": 1.0000246687536674,
   "mu2": 0.8536477721086603,
   "T1": 1.0,
   "T2": 1.0000000000000002,
   "T_min": 1.0,
   "dT_max": 0.0467984641846646,
   "r_Tmax": 1.3465,
   "delta": 0.1463522278913395,
   "sign_rule": true
  },
  "lam1_tolman": {
   "R": 1.646346223102321,
   "KL": 1.3170769784818566,
   "KE": 0.7343134427453624,
   "dOmega_max": 0.0053964921062484295,
   "res_L": 6.301276124854159e-10,
   "res_E": 2.556151833745899e-09,
   "budget_rel": 4.2147233713889206e-16,
   "energy_rel": 4.776179451937423e-13,
   "KE_relation_rel": 2.9929194498800306e-13,
   "Theta_min_interior": 1.0911276974128155,
   "mu2": 0.8545304862399888,
   "T1": 1.1547005383792517,
   "T2": 1.0910894511799616,
   "T_min": 1.0910894511799616,
   "dT_max": 0.02830323285142433,
   "r_Tmax": 1.229,
   "delta": 0.22233133913111658,
   "sign_rule": true
  },
  "lam1_balanced": {
   "R": 1.3737455195230577,
   "KL": 1.098996415618446,
   "KE": 0.3524620173710449,
   "dOmega_max": 0.0017566876781186513,
   "res_L": 6.329298054514187e-10,
   "res_E": 5.150071835556547e-09,
   "budget_rel": 1.683692213561335e-16,
   "energy_rel": 2.615685446016869e-13,
   "KE_relation_rel": 6.72105760514817e-13,
   "Theta_min_interior": 1.000140151391237,
   "mu2": 0.8518887516613434,
   "T1": 1.0,
   "T2": 1.1738621950927417,
   "T_min": 1.0,
   "dT_max": 0.0,
   "r_Tmax": 2.0,
   "delta": 0.0
  },
  "balanced_vs_lam0": 1.0258460747536446e-13
 },
 "0.00,0.20": {
  "O1": 0.0,
  "O2": 0.2,
  "Kcl": -0.5333333333333333,
  "rayleigh_stable": true,
  "Br_lam1": 0.16000000000000003,
  "zero_flux": {
   "R": 1.054546187583626,
   "K": -0.5624246333779338,
   "dOmega": 0.00506531904620075
  },
  "lam0": {
   "R": 1.0479679564619697,
   "KL": -0.5589162434463838,
   "KE": -0.07025742531723132,
   "dOmega_max": 0.0038383218610552605,
   "res_L": 5.382411979047585e-09,
   "res_E": 2.637860335763068e-08,
   "budget_rel": 0.0,
   "energy_rel": 2.4948931809376518e-12,
   "KE_relation_rel": 6.101306139326879e-12,
   "Theta_min_interior": 5.663179938716435e-06,
   "mu2": 0.9612107279145617,
   "T1": null,
   "T2": null,
   "T_min": null,
   "dT_max": null,
   "r_Tmax": null,
   "delta": null
  },
  "lam1_equal": {
   "R": 1.0236092751270607,
   "KL": -0.5459249467344324,
   "KE": -0.013702756890508226,
   "dOmega_max": 0.002106029695644218,
   "res_L": 5.211012481753965e-09,
   "res_E": 1.3956886319501735e-07,
   "budget_rel": 2.542068811990995e-16,
   "energy_rel": 1.8228751841320445e-12,
   "KE_relation_rel": 2.6569997018573643e-11,
   "Theta_min_interior": 0.9925870989780304,
   "mu2": 0.9616927757078632,
   "T1": 1.0,
   "T2": 1.0,
   "T_min": 0.9925870989780304,
   "dT_max": 0.00033741464310654834,
   "r_Tmax": 1.0525,
   "delta": 0.03830722429213684,
   "sign_rule": true
  },
  "lam1_tolman": {
   "R": 1.0792184670912355,
   "KL": -0.5755831824486589,
   "KE": -0.1413348956879505,
   "dOmega_max": 0.0060386428205127796,
   "res_L": 5.436467527959572e-09,
   "res_E": 1.4952288687719688e-08,
   "budget_rel": 8.438790223285087e-16,
   "energy_rel": 1.1414202916171234e-12,
   "KE_relation_rel": 2.8348182229857094e-12,
   "Theta_min_interior": 1.000035318961262,
   "mu2": 0.9605960713437204,
   "T1": 1.0,
   "T2": 1.0910894511799618,
   "T_min": 1.0,
   "dT_max": 0.0,
   "r_Tmax": 2.0,
   "delta": -0.048096240288047376,
   "sign_rule": true
  },
  "lam1_balanced": {
   "R": 1.0479679564622906,
   "KL": -0.558916243446555,
   "KE": -0.070257425317277,
   "dOmega_max": 0.0038383218610597847,
   "res_L": 5.313620276978889e-09,
   "res_E": 2.8633472549554454e-08,
   "budget_rel": 0.0,
   "energy_rel": 1.4014345239843351e-12,
   "KE_relation_rel": 5.427069119980745e-12,
   "Theta_min_interior": 1.0000175524048867,
   "mu2": 0.96121072791459,
   "T1": 1.0,
   "T2": 1.0403545975496613,
   "T_min": 1.0,
   "dT_max": 0.0,
   "r_Tmax": 2.0,
   "delta": -2.220446049250313e-16
  },
  "balanced_vs_lam0": 3.0619951019161817e-13
 },
 "0.50,0.00": {
  "O1": 0.5,
  "O2": 0.0,
  "Kcl": 1.3333333333333333,
  "rayleigh_stable": false,
  "Br_lam1": 0.25,
  "zero_flux": {
   "R": 1.2122461142258547,
   "K": 1.6163281523011395,
   "dOmega": 0.029418055824940503
  },
  "lam0": {
   "R": 1.1551267818341482,
   "KL": 1.5401690424455308,
   "KE": 0.3274937446143477,
   "dOmega_max": 0.015134740593842982,
   "res_L": 1.6877437573809816e-09,
   "res_E": 7.187308071219406e-09,
   "budget_rel": 0.0,
   "energy_rel": 3.6415315207705135e-14,
   "KE_relation_rel": 9.274233573224225e-13,
   "Theta_min_interior": 4.0934642997991424e-05,
   "mu2": 0.9324132506009163,
   "T1": null,
   "T2": null,
   "T_min": null,
   "dT_max": null,
   "r_Tmax": null,
   "delta": null
  },
  "lam1_equal": {
   "R": 1.1872136260846808,
   "KL": 1.582951501446241,
   "KE": 0.43769977956831957,
   "dOmega_max": 0.016977937120410957,
   "res_L": 1.442598702756302e-09,
   "res_E": 6.55563386076223e-09,
   "budget_rel": 0.0,
   "energy_rel": 1.3322676295501878e-14,
   "KE_relation_rel": 4.21820658163839e-13,
   "Theta_min_interior": 1.0000547109970686,
   "mu2": 0.9317114679921032,
   "T1": 1.0,
   "T2": 0.9999999999999999,
   "T_min": 0.9999999999999999,
   "dT_max": 0.09988175494250995,
   "r_Tmax": 1.3515000000000001,
   "delta": 0.06828853200789686,
   "sign_rule": true
  },
  "lam1_tolman": {
   "R": 1.262250555483356,
   "KL": 1.6830007406444747,
   "KE": 0.6906176419452011,
   "dOmega_max": 0.021118439008522283,
   "res_L": 1.2755794631715754e-09,
   "res_E": 4.480337498521531e-09,
   "budget_rel": 1.319337535407164e-16,
   "energy_rel": 1.2578826869003024e-13,
   "KE_relation_rel": 3.0144475269541583e-13,
   "Theta_min_interior": 1.0000863270677087,
   "mu2": 0.9301324271675665,
   "T1": 1.1547005383792517,
   "T2": 0.9999999999999999,
   "T_min": 0.9999999999999999,
   "dT_max": 0.05063686650960375,
   "r_Tmax": 1.2145,
   "delta": 0.2245681112116853,
   "sign_rule": true
  },
  "lam1_balanced": {
   "R": 1.1551267818342261,
   "KL": 1.5401690424456347,
   "KE": 0.32749374461422603,
   "dOmega_max": 0.015134740593809703,
   "res_L": 1.516826958466784e-09,
   "res_E": 8.533845327348493e-09,
   "budget_rel": 2.883379665552122e-16,
   "energy_rel": 7.749356711883593e-14,
   "KE_relation_rel": 5.019907797354303e-13,
   "Theta_min_interior": 1.0002109686798613,
   "mu2": 0.9324132506009699,
   "T1": 1.0,
   "T2": 1.0724858311006071,
   "T_min": 1.0,
   "dT_max": 0.061619599243105894,
   "r_Tmax": 1.4412500000000001,
   "delta": 1.1102230246251565e-16
  },
  "balanced_vs_lam0": 6.750155989720952e-14
 },
 "0.90,0.00": {
  "O1": 0.9,
  "O2": 0.0,
  "Kcl": 2.4,
  "rayleigh_stable": false,
  "Br_lam1": 0.81,
  "zero_flux": {
   "R": 4.890500531568772,
   "K": 11.737201275765054,
   "dOmega": 0.31830843946604104
  },
  "lam0": {
   "R": 2.712105022196948,
   "KL": 6.509052053272675,
   "KE": 3.7209313137783107,
   "dOmega_max": 0.15529262046800174,
   "res_L": 1.3159639644315913e-09,
   "res_E": 2.6199647693330096e-09,
   "budget_rel": 0.0,
   "energy_rel": 4.4653170050423796e-13,
   "KE_relation_rel": 1.930940849606192e-13,
   "Theta_min_interior": 0.00046506274542820535,
   "mu2": 0.46402518421085454,
   "T1": null,
   "T2": null,
   "T_min": null,
   "dT_max": null,
   "r_Tmax": null,
   "delta": null
  },
  "lam1_equal": {
   "R": 3.5280216656093333,
   "KL": 8.4672519974624,
   "KE": 5.861393441296793,
   "dOmega_max": 0.1723192251909033,
   "res_L": 1.6529686442894678e-09,
   "res_E": 2.6796321689339355e-09,
   "budget_rel": 0.0,
   "energy_rel": 5.729861030090433e-13,
   "KE_relation_rel": 2.1652177468075557e-13,
   "Theta_min_interior": 1.000732579975983,
   "mu2": 0.4498638511408467,
   "T1": 1.0,
   "T2": 1.0,
   "T_min": 1.0,
   "dT_max": 1.2034440398383448,
   "r_Tmax": 1.359,
   "delta": 0.5501361488591533,
   "sign_rule": true
  },
  "lam1_tolman": {
   "R": 5.416704674481744,
   "KL": 13.000091218756186,
   "KE": 10.766490329098005,
   "dOmega_max": 0.19227679158304223,
   "res_L": 1.2487426306772772e-09,
   "res_E": 9.936077776320324e-10,
   "budget_rel": 1.5182430556396318e-16,
   "energy_rel": 1.169730978745065e-12,
   "KE_relation_rel": 1.5943677896159985e-13,
   "Theta_min_interior": 1.0013455655287118,
   "mu2": 0.4424847124199952,
   "T1": 2.294157338705618,
   "T2": 1.0,
   "T_min": 1.0,
   "dT_max": 1.290846283635248,
   "r_Tmax": 1.26975,
   "delta": 1.8516726262856227,
   "sign_rule": true
  },
  "lam1_balanced": {
   "R": 2.7121050221965244,
   "KL": 6.509052053271658,
   "KE": 3.7209313137771955,
   "dOmega_max": 0.15529262046801062,
   "res_L": 2.175563564636747e-09,
   "res_E": 4.290357860191272e-09,
   "budget_rel": 0.0,
   "energy_rel": 4.711786516509164e-13,
   "KE_relation_rel": 3.2474914288841643e-13,
   "Theta_min_interior": 1.0022907675765778,
   "mu2": 0.46402518421086064,
   "T1": 1.0,
   "T2": 2.1550554453216564,
   "T_min": 1.0,
   "dT_max": 0.5959014657772204,
   "r_Tmax": 1.49025,
   "delta": 1.1102230246251565e-16
  },
  "balanced_vs_lam0": 1.5620837956475953e-13
 }
}

==> anc/results/checks.json <==
{
 "shooting": [
  {
   "O1": 0.5,
   "O2": 0.2,
   "tag": "lam0",
   "KL_bvp": 1.0989964156183332,
   "KL_shoot": 1.0989964156188161,
   "KE_bvp": 0.35246201737111826,
   "KE_shoot": 0.35246201737095745,
   "rel": 4.563016631209393e-13
  },
  {
   "O1": 0.5,
   "O2": 0.2,
   "tag": "lam1_equal",
   "KL_bvp": 1.2430579693190031,
   "KL_shoot": 1.2430579693192472,
   "KE_bvp": 0.6040617561640096,
   "KE_shoot": 0.6040617561637827,
   "rel": 3.7569947153315297e-13
  },
  {
   "O1": 0.5,
   "O2": 0.2,
   "tag": "lam1_tolman",
   "KL_bvp": 1.3170769784818566,
   "KL_shoot": 1.3170769784820797,
   "KE_bvp": 0.7343134427453624,
   "KE_shoot": 0.7343134427451102,
   "rel": 3.433919815165609e-13
  },
  {
   "O1": 0.5,
   "O2": 0.2,
   "tag": "lam1_balanced",
   "KL_bvp": 1.098996415618446,
   "KL_shoot": 1.098996415618782,
   "KE_bvp": 0.3524620173710449,
   "KE_shoot": 0.3524620173709465,
   "rel": 3.057554209817681e-13
  },
  {
   "O1": 0.0,
   "O2": 0.2,
   "tag": "lam0",
   "KL_bvp": -0.5589162434463838,
   "KL_shoot": -0.5589162434476951,
   "KE_bvp": -0.07025742531723132,
   "KE_shoot": -0.07025742531772981,
   "rel": 7.0952133057744504e-12
  },
  {
   "O1": 0.0,
   "O2": 0.2,
   "tag": "lam1_equal",
   "KL_bvp": -0.5459249467344324,
   "KL_shoot": -0.5459249467356654,
   "KE_bvp": -0.013702756890508226,
   "KE_shoot": -0.013702756891243681,
   "rel": 5.367195576866379e-11
  },
  {
   "O1": 0.0,
   "O2": 0.2,
   "tag": "lam1_tolman",
   "KL_bvp": -0.5755831824486589,
   "KL_shoot": -0.5755831824498424,
   "KE_bvp": -0.1413348956879505,
   "KE_shoot": -0.14133489568872787,
   "rel": 5.5002669085979505e-12
  },
  {
   "O1": 0.0,
   "O2": 0.2,
   "tag": "lam1_balanced",
   "KL_bvp": -0.558916243446555,
   "KL_shoot": -0.5589162434476916,
   "KE_bvp": -0.070257425317277,
   "KE_shoot": -0.07025742531772819,
   "rel": 6.4219740636417555e-12
  },
  {
   "O1": 0.5,
   "O2": 0.0,
   "tag": "lam0",
   "KL_bvp": 1.5401690424455308,
   "KL_shoot": 1.540169042445835,
   "KE_bvp": 0.3274937446143477,
   "KE_shoot": 0.32749374461414027,
   "rel": 6.333822355486518e-13
  },
  {
   "O1": 0.5,
   "O2": 0.0,
   "tag": "lam1_equal",
   "KL_bvp": 1.582951501446241,
   "KL_shoot": 1.582951501446408,
   "KE_bvp": 0.43769977956831957,
   "KE_shoot": 0.43769977956807105,
   "rel": 5.677680547933051e-13
  },
  {
   "O1": 0.5,
   "O2": 0.0,
   "tag": "lam1_tolman",
   "KL_bvp": 1.6830007406444747,
   "KL_shoot": 1.6830007406446559,
   "KE_bvp": 0.6906176419452011,
   "KE_shoot": 0.6906176419448753,
   "rel": 4.718447854656915e-13
  },
  {
   "O1": 0.5,
   "O2": 0.0,
   "tag": "lam1_balanced",
   "KL_bvp": 1.5401690424456347,
   "KL_shoot": 1.5401690424458299,
   "KE_bvp": 0.32749374461422603,
   "KE_shoot": 0.3274937446141357,
   "rel": 2.757793993168889e-13
  },
  {
   "O1": 0.9,
   "O2": 0.0,
   "tag": "lam0",
   "KL_bvp": 6.509052053272675,
   "KL_shoot": 6.509052053272884,
   "KE_bvp": 3.7209313137783107,
   "KE_shoot": 3.720931313778532,
   "rel": 5.950795411990839e-14
  },
  {
   "O1": 0.9,
   "O2": 0.0,
   "tag": "lam1_equal",
   "KL_bvp": 8.4672519974624,
   "KL_shoot": 8.467251997462823,
   "KE_bvp": 5.861393441296793,
   "KE_shoot": 5.861393441297217,
   "rel": 7.238654120556021e-14
  },
  {
   "O1": 0.9,
   "O2": 0.0,
   "tag": "lam1_tolman",
   "KL_bvp": 13.000091218756186,
   "KL_shoot": 13.0000912187567,
   "KE_bvp": 10.766490329098005,
   "KE_shoot": 10.766490329098424,
   "rel": 3.952393967665557e-14
  },
  {
   "O1": 0.9,
   "O2": 0.0,
   "tag": "lam1_balanced",
   "KL_bvp": 6.509052053271658,
   "KL_shoot": 6.509052053272419,
   "KE_bvp": 3.7209313137771955,
   "KE_shoot": 3.72093131377798,
   "rel": 2.107203300738547e-13
  }
 ],
 "tolerance": [
  {
   "v": 0.9,
   "lam": 1.0,
   "prot": "equal",
   "R": [
    3.5280216630766565,
    3.528021665604327,
    3.5280216656093333
   ]
  },
  {
   "v": 0.99,
   "lam": 0.0,
   "prot": "equal",
   "R": [
    23.150406717784023,
    23.15040661949572,
    23.150406619337684
   ]
  },
  {
   "v": 0.99,
   "lam": 1.0,
   "prot": "tolman",
   "R": [
    64.59328100682168,
    64.59328102999503,
    64.59328102996258
   ]
  }
 ],
 "continuation": [
  {
   "v": 0.99,
   "lam": 1.0,
   "prot": "equal",
   "R": [
    30.389352374342117,
    30.389352374342113
   ]
  },
  {
   "v": 0.999,
   "lam": 0.0,
   "prot": "equal",
   "R": [
    338.9218909475915,
    338.9218909475915
   ]
  }
 ],
 "small_lambda": [
  [
   0.0001,
   2.7121835385007835
  ],
  [
   0.001,
   2.7128902288815273
  ],
  [
   0.01,
   2.719961436130506
  ],
  [
   0.1,
   2.7910864299476605
  ]
 ],
 "zero_flux_tol": [
  {
   "v": 0.5,
   "K": [
    1.6163281522576673,
    1.6163281523011395,
    1.6163281523019035
   ]
  },
  {
   "v": 0.9,
   "K": [
    11.737201275722555,
    11.737201275765054,
    11.737201275765388
   ]
  },
  {
   "v": 0.99,
   "K": [
    355.041023592257,
    355.0410235961908,
    355.04102359620265
   ]
  }
 ],
 "balanced": [
  {
   "v": 0.5,
   "lam": 1.0,
   "rel": 3.715916463420399e-13,
   "T2": 1.0724858311006071
  },
  {
   "v": 0.5,
   "lam": 5.0,
   "rel": 7.94475596421762e-13,
   "T2": 1.0724858311005654
  },
  {
   "v": 0.5,
   "lam": 20.0,
   "rel": 1.2576606422953773e-12,
   "T2": 1.0724858311005439
  },
  {
   "v": 0.9,
   "lam": 1.0,
   "rel": 2.9964919434632975e-13,
   "T2": 2.1550554453216564
  },
  {
   "v": 0.9,
   "lam": 5.0,
   "rel": 1.6641132916106471e-12,
   "T2": 2.155055445321583
  },
  {
   "v": 0.9,
   "lam": 20.0,
   "rel": 6.68387567515083e-12,
   "T2": 2.155055445320701
  },
  {
   "v": 0.99,
   "lam": 1.0,
   "rel": 2.9110047705671604e-13,
   "T2": 27.16932246004843
  },
  {
   "v": 0.99,
   "lam": 5.0,
   "rel": 1.4355183708403274e-12,
   "T2": 27.169322460014087
  }
 ]
}

==> anc/results/curves.json <==
{
 "zero_flux": [
  [
   0.02,
   1.000256657204285
  ],
  [
   0.06774933894709627,
   1.0029569248927
  ],
  [
   0.1151903207052944,
   1.0086195811992071
  ],
  [
   0.16211158122409666,
   1.0172895770260533
  ],
  [
   0.20831104220460395,
   1.0290367148445603
  ],
  [
   0.25359926657951326,
   1.0439574774419256
  ],
  [
   0.29780235266807453,
   1.062177612891406
  ],
  [
   0.34076428220938454,
   1.0838556005397306
  ],
  [
   0.38234866931976685,
   1.1091871698990257
  ],
  [
   0.42243989011335853,
   1.138411103517855
  ],
  [
   0.4609436037110963,
   1.171816630526192
  ],
  [
   0.49778670251498286,
   1.2097528150651153
  ],
  [
   0.5329167514199509,
   1.2526404699617422
  ],
  [
   0.5663009912322438,
   1.3009872886825204
  ],
  [
   0.5979249907774494,
   1.355407096098232
  ],
  [
   0.6277910353938144,
   1.416644377522757
  ],
  [
   0.655916337520071,
   1.4856055557245835
  ],
  [
   0.6823311489662646,
   1.5633988297019914
  ],
  [
   0.7070768453729405,
   1.65138471129077
  ],
  [
   0.7302040424678282,
   1.7512395641671503
  ],
  [
   0.7517707920502219,
   1.8650341939574562
  ],
  [
   0.7718408940231059,
   1.9953283648118965
  ],
  [
   0.7904823498979044,
   2.1452792485829097
  ],
  [
   0.8077659734576826,
   2.318756295169724
  ],
  [
   0.8237641659371604,
   2.5204463654055043
  ],
  [
   0.8385498562624868,
   2.755922888531046
  ],
  [
   0.852195601571053,
   3.0316479018879523
  ],
  [
   0.8647728392977644,
   3.3548886763967376
  ],
  [
   0.8763512794119352,
   3.7335722526710704
  ],
  [
   0.88699842373396,
   4.176161244144403
  ],
  [
   0.8967791984617351,
   4.691667974101448
  ],
  [
   0.905755685909297,
   5.289884098381766
  ],
  [
   0.9139869418366623,
   5.981803113243937
  ],
  [
   0.9215288854844333,
   6.780132289094073
  ],
  [
   0.9284342503969945,
   7.699788210771186
  ],
  [
   0.9347525852251596,
   8.758328724735435
  ],
  [
   0.9405302948657207,
   9.97633723423374
  ],
  [
   0.9458107134635215,
   11.37780788049688
  ],
  [
   0.9506342019298415,
   12.990581638981512
  ],
  [
   0.9550382636908895,
   14.846869090365546
  ],
  [
   0.9590576733546661,
   16.983880193519077
  ],
  [
   0.9627246138642643,
   19.444572451354112
  ],
  [
   0.9660688184879033,
   22.2785273763611
  ],
  [
   0.9691177146821677,
   25.542968415665964
  ],
  [
   0.971896567459612,
   29.303938412278853
  ],
  [
   0.9744286204015646,
   33.63765959004359
  ],
  [
   0.9767352328892231,
   38.63210367081146
  ],
  [
   0.978836012488988,
   44.388804401132205
  ],
  [
   0.9807489417294964,
   51.024949867506685
  ],
  [
   0.9824904987557497,
   58.67579777703052
  ],
  [
   0.9840757715473304,
   67.49746355076148
  ],
  [
   0.9855185655496704,
   77.67013877330542
  ],
  [
   0.9868315046956374,
   89.40180642554952
  ],
  [
   0.9880261258947154,
   102.93252958191547
  ],
  [
   0.9891129671434437,
   118.53940209095603
  ],
  [
   0.9901016494676208,
   136.542263422612
  ],
  [
   0.9910009529475902,
   157.31029563934607
  ],
  [
   0.9918188871056907,
   181.26963865703158
  ],
  [
   0.9925627559522296,
   208.9121809810727
  ],
  [
   0.993239217995237,
   240.80570736735157
  ],
  [
   0.9938543415215966,
   277.60561286736646
  ],
  [
   0.994413655454385,
   320.06842505035627
  ],
  [
   0.9949221960846182,
   369.06741351980804
  ],
  [
   0.995384549966107,
   425.61060892829823
  ],
  [
   0.9958048932505673,
   490.86160343128023
  ],
  [
   0.9961870277271759,
   566.163561937054
  ],
  [
   0.9965344138169391,
   653.0669397859095
  ],
  [
   0.9968502007579543,
   753.3614790033706
  ],
  [
   0.9971372542032223,
   869.1131435893852
  ],
  [
   0.997398181438367,
   1002.7067562620742
  ],
  [
   0.9976353544126119,
   1156.8952167600771
  ],
  [
   0.9978509307628113,
   1334.8563176753842
  ],
  [
   0.9980468729973123,
   1540.2583306118374
  ],
  [
   0.9982249659940202,
   1777.3357165065754
  ],
  [
   0.9983868329552873,
   2050.9765229406207
  ],
  [
   0.9985339499511587,
   2366.8232725219777
  ],
  [
   0.9986676591721153,
   2731.389424879433
  ],
  [
   0.9987891810027179,
   3152.1938163458576
  ],
  [
   0.9988996250184973,
   3637.915852418147
  ],
  [
   0.999,
   4198.574656597027
  ]
 ],
 "lam0": [
  [
   0.07585801214232228,
   1.00284481173041,
   0.0059822282854910865
  ],
  [
   0.08605018096568307,
   1.0036654989545564,
   0.007708182088770813
  ],
  [
   0.09622437035708234,
   1.0045904095546947,
   0.009653413440863614
  ],
  [
   0.10637849206802749,
   1.0056197036230528,
   0.011818291132133878
  ],
  [
   0.11651047450976351,
   1.0067535597337873,
   0.014203226500273364
  ],
  [
   0.12661826441556256,
   1.0079921751077643,
   0.01680867379991252
  ],
  [
   0.13669982847099788,
   1.0093357657940756,
   0.019635130611329092
  ],
  [
   0.14675315490951682,
   1.0107845668695097,
   0.022683138288753138
  ],
  [
   0.15677625507073292,
   1.0123388326557372,
   0.02595328244885499
  ],
  [
   0.16676716491896293,
   1.013998836954841,
   0.029446193500024594
  ],
  [
   0.1767239465196544,
   1.0157648733027858,
   0.03316254721316559
  ],
  [
   0.18664468947146873,
   1.0176372552422441,
   0.03710306533467411
  ],
  [
   0.19652751229191395,
   1.0196163166140497,
   0.04126851624246264
  ],
  [
   0.20637056375455196,
   1.0217024118683307,
   0.045659715645838025
  ],
  [
   0.2161720241759425,
   1.0238959163954986,
   0.05027752733016208
  ],
  [
   0.22593010665062643,
   1.026197226877425,
   0.055122863947262436
  ],
  [
   0.2356430582325927,
   1.0286067616594585,
   0.06019668785265225
  ],
  [
   0.2453091610618215,
   1.031124961143742,
   0.06550001199061346
  ],
  [
   0.25492673343464073,
   1.0337522882040766,
   0.07103390082839063
  ],
  [
   0.26449413081678563,
   1.0364892286232863,
   0.07679947134065356
  ],
  [
   0.2740097467981975,
   1.0393362915532767,
   0.08279789404561887
  ],
  [
   0.2834720139887505,
   1.0422940099986515,
   0.08903039409417304
  ],
  [
   0.29287940485424296,
   1.0453629413244234,
   0.09549825241348436
  ],
  [
   0.3022304324921404,
   1.0485436677885134,
   0.10220280690664996
  ],
  [
   0.3115236513467023,
   1.0518367970997484,
   0.1091454537100125
  ],
  [
   0.3207576578632728,
   1.055242963002139,
   0.11632764850986285
  ],
  [
   0.3299310910816562,
   1.0587628258861448,
   0.12375090792035082
  ],
  [
   0.3390426331686388,
   1.0623970734278831,
   0.1314168109244952
  ],
  [
   0.34809100988985664,
   1.0661464212570573,
   0.13932700038029372
  ],
  [
   0.35707499102133977,
   1.0700116136545268,
   0.14748318459407422
  ],
  [
   0.36599339070119247,
   1.0739934242805327,
   0.15588713896324397
  ],
  [
   0.3748450677219962,
   1.078092656934612,
   0.16454070769077198
  ],
  [
   0.38362892576463686,
   1.0823101463480955,
   0.17344580557389527
  ],
  [
   0.3923439135743769,
   1.0866467590105457,
   0.18260441986949744
  ],
  [
   0.40098902508009815,
   1.0911033940310921,
   0.1920186122389341
  ],
  [
   0.4095632994577477,
   1.0956809840359734,
   0.2016905207750753
  ],
  [
   0.418065821139115,
   1.1003804961035994,
   0.21162236211446728
  ],
  [
   0.42649571976715994,
   1.1052029327383943,
   0.22181643363776612
  ],
  [
   0.43485217009919913,
   1.1101493328848595,
   0.2322751157616205
  ],
  [
   0.4431343918593348,
   1.1152207729833352,
   0.24300087432539183
  ],
  [
   0.45134164954158523,
   1.1204183680689486,
   0.253996263076277
  ],
  [
   0.45947325216524204,
   1.1257432729154488,
   0.2652639262564601
  ],
  [
   0.46752855298404056,
   1.1311966832254692,
   0.2768066012962703
  ],
  [
   0.4755069491507823,
   1.1367798368690942,
   0.28862712161730963
  ],
  [
   0.4834078813390988,
   1.1424940151724974,
   0.30072841954983476
  ],
  [
   0.4912308333240858,
   1.1483405442586048,
   0.3131135293687811
  ],
  [
   0.49897533152357243,
   1.1543207964417248,
   0.32578559045313343
  ],
  [
   0.5066409445018213,
   1.1604361916783243,
   0.33874785057338436
  ],
  [
   0.5142272824374768,
   1.1666881990760536,
   0.3520036693122134
  ],
  [
   0.5217339965575982,
   1.1730783384633356,
   0.36555652162363733
  ],
  [
   0.5291607785396257,
   1.1796081820219058,
   0.379410001536124
  ],
  [
   0.5365073598831361,
   1.1862793559847329,
   0.39356782600550627
  ],
  [
   0.5437735112532432,
   1.193093542401972,
   0.408033838923597
  ],
  [
   0.5509590417974979,
   1.2000524809775903,
   0.4228120152888602
  ],
  [
   0.5580637984381338,
   1.2071579709795126,
   0.4379064655456139
  ],
  [
   0.5650876651414911,
   1.2144118732261693,
   0.45332144009867
  ],
  [
   0.5720305621664352,
   1.221816112152541,
   0.4690613340103858
  ],
  [
   0.5788924452935629,
   1.2293726779588194,
   0.4851306918876816
  ],
  [
   0.5856733050369702,
   1.2370836288450286,
   0.5015342129665714
  ],
  [
   0.592373165840321,
   1.2449510933349863,
   0.5182767564023979
  ],
  [
   0.5989920852589263,
   1.2529772726932003,
   0.5353633467739489
  ],
  [
   0.6055301531295102,
   1.2611644434383709,
   0.5527991798102923
  ],
  [
   0.6119874907292997,
   1.2695149599573536,
   0.5705896283491985
  ],
  [
   0.6183642499260354,
   1.2780312572235417,
   0.5887402485366341
  ],
  [
   0.6246606123204582,
   1.2867158536237933,
   0.6072567862769531
  ],
  [
   0.6308767883827799,
   1.2955713538981655,
   0.6261451839439153
  ],
  [
   0.6370130165846042,
   1.3046004521968595,
   0.6454115873629345
  ],
  [
   0.6430695625277109,
   1.3138059352589206,
   0.6650623530753539
  ],
  [
   0.6490467180710691,
   1.3231906857174105,
   0.6851040558959199
  ],
  [
   0.6549448004573962,
   1.3327576855358705,
   0.7055434967749924
  ],
  [
   0.6607641514405244,
   1.3425100195810515,
   0.726387710977362
  ],
  [
   0.6665051364147849,
   1.352450879337035,
   0.7476439765899229
  ],
  [
   0.6721681435475708,
   1.3625835667659867,
   0.7693198233708213
  ],
  [
   0.6777535829161795,
   1.372911498320889,
   0.7914230419529765
  ],
  [
   0.6832618856499891,
   1.383438209115764,
   0.813961693415263
  ],
  [
   0.6886935030789639,
   1.3941673572589428,
   0.8369441192348936
  ],
  [
   0.6940489058894342,
   1.4051027283550752,
   0.860378951634838
  ],
  [
   0.6993285832880418,
   1.416248240181605,
   0.8842751243403615
  ],
  [
   0.7045330421746883,
   1.4276079475455348,
   0.9086418837589832
  ],
  [
   0.7096628063252738,
   1.4391860473263092,
   0.9334888005983104
  ],
  [
   0.7147184155849605,
   1.4509868837106432,
   0.9588257819363081
  ],
  [
   0.7197004250726438,
   1.4630149536251416,
   0.9846630837586642
  ],
  [
   0.7246094043972677,
   1.4752749123724418,
   1.0110113239778304
  ],
  [
   0.7294459368865682,
   1.4877715794765634,
   1.03788149594828
  ],
  [
   0.7342106188287839,
   1.5005099447429628,
   1.0652849824922819
  ],
  [
   0.7389040587278243,
   1.5134951745386311,
   1.0932335704502327
  ],
  [
   0.7435268765723424,
   1.5267326182972738,
   1.1217394657691155
  ],
  [
   0.7480797031191128,
   1.5402278152543376,
   1.150815309142126
  ],
  [
   0.7525631791910767,
   1.5539865014162029,
   1.1804741922117818
  ],
  [
   0.7569779549903685,
   1.5680146167674092,
   1.2107296743478788
  ],
  [
   0.7613246894266045,
   1.58231831271918,
   1.2415958000105953
  ],
  [
   0.765604049460673,
   1.5969039598018475,
   1.2730871167077225
  ],
  [
   0.7698167094642262,
   1.6117781556029427,
   1.3052186935533177
  ],
  [
   0.7739633505950435,
   1.626947732951824,
   1.3380061404333643
  ],
  [
   0.7780446601883961,
   1.642419768350587,
   1.3714656277816593
  ],
  [
   0.7820613311645161,
   1.6582015906498004,
   1.4056139069667593
  ],
  [
   0.786014061452236,
   1.6743007899661764,
   1.4404683312878508
  ],
  [
   0.7899035534288394,
   1.6907252268376611,
   1.4760468775740372
  ],
  [
   0.793730513376136,
   1.7074830416096625,
   1.5123681683778771
  ],
  [
   0.7974956509527404,
   1.7245826640440238,
   1.5494514947495468
  ],
  [
   0.8011996786825195,
   1.742032823140097,
   1.5873168395732942
  ],
  [
   0.8048433114591409,
   1.7598425571547405,
   1.6259849014424688
  ],
  [
   0.8084272660666345,
   1.778021223805139,
   1.665477119043181
  ],
  [
   0.8119522607158631,
   1.7965785106353114,
   1.7058156960101671
  ],
  [
   0.8154190145967691,
   1.8155244455236275,
   1.7470236262108538
  ],
  [
   0.8188282474462558,
   1.8348694073049026,
   1.7891247194054805
  ],
  [
   0.8221806791315373,
   1.8546241364764815,
   1.832143627222162
  ],
  [
   0.825477029248779,
   1.8747997459532253,
   1.876105869376057
  ],
  [
   0.8287180167368348,
   1.895407731831428,
   1.9210378600510307
  ],
  [
   0.8319043595058736,
   1.9164599841164562,
   1.9669669343508727
  ],
  [
   0.8350367740806759,
   1.937968797363303,
   2.0139213747147418
  ],
  [
   0.8381159752583698,
   1.9599468811732503,
   2.0619304371782756
  ],
  [
   0.8411426757803647,
   1.982407370483563,
   2.11102437734797
  ],
  [
   0.8441175860182346,
   2.0053638355805012,
   2.161234475941571
  ],
  [
   0.8470414136732896,
   2.0288302917590757,
   2.2125930637319287
  ],
  [
   0.8499148634895733,
   2.052821208545904,
   2.265133545715881
  ],
  [
   0.852738636980013,
   2.077351518394271,
   2.318890424313278
  ],
  [
   0.8555134321654437,
   2.1024366247533233,
   2.3738993213849255
  ],
  [
   0.8582399433262276,
   2.1280924094061016,
   2.4301969988416787
  ],
  [
   0.8609188607661786,
   2.154335238964195,
   2.4878213776008082
  ],
  [
   0.8635508705885082,
   2.181181970400267,
   2.5468115546303904
  ],
  [
   0.8661366544834946,
   2.208649955493647,
   2.6072078178080966
  ],
  [
   0.8686768895275887,
   2.236757044059106,
   2.6690516583081276
  ],
  [
   0.8711722479936564,
   2.265521585824675,
   2.732385780219303
  ],
  [
   0.8736233971720666,
   2.2949624308216627,
   2.7972541070895773
  ],
  [
   0.8760309992023264,
   2.3250989281487717,
   2.8637017850876907
  ],
  [
   0.8783957109149715,
   2.3559509229730495,
   2.931775182472401
  ],
  [
   0.8807181836834157,
   2.3875387516334805,
   3.0015218850642524
  ],
  [
   0.8829990632854693,
   2.419883234718851,
   3.072990687425206
  ],
  [
   0.885238989774234,
   2.453005668000206,
   3.1462315794682443
  ],
  [
   0.887438597358088,
   2.4869278111106716,
   3.2212957282434074
  ],
  [
   0.8895985142894742,
   2.5216718738811856,
   3.2982354546789847
  ],
  [
   0.8917193627622082,
   2.5572605002609077,
   3.37710420509819
  ],
  [
   0.8938017588170296,
   2.5937167497750706,
   3.457956517381537
  ],
  [
   0.8958463122551169,
   2.6310640765025517,
   3.540847981707686
  ],
  [
   0.897853626559296,
   2.6693263055880396,
   3.6258351958744246
  ],
  [
   0.8998242988226735,
   2.7085276073421554,
   3.7129757152840317
  ],
  [
   0.9017589196844308,
   2.748692469024929,
   3.80232799776779
  ],
  [
   0.9036580732725189,
   2.789845664454304,
   3.8939513435247637
  ],
  [
   0.9055223371530003,
   2.8320122216311243,
   3.987905830558551
  ],
  [
   0.9073522822857848,
   2.87521738862435,
   4.084252246110527
  ],
  [
   0.9091484729865169,
   2.919486598014677,
   4.183052014708313
  ],
  [
   0.9109114668943722,
   2.964845430249432,
   4.2843671235699485
  ],
  [
   0.9126418149455273,
   3.0113195763159557,
   4.388260046226084
  ],
  [
   0.9143400613520741,
   3.0589348001927426,
   4.4947936653403255
  ],
  [
   0.9160067435861519,
   3.1077169015857296,
   4.604031195818095
  ],
  [
   0.9176423923690769,
   3.1576916795001337,
   4.716036109394488
  ],
  [
   0.9192475316652573,
   3.2088848972335726,
   4.830872061975648
  ],
  [
   0.9208226786806807,
   3.261322249402773,
   4.948602825074115
  ],
  [
   0.9223683438657716,
   3.3150293316324047,
   5.069292222722624
  ],
  [
   0.923885030922421,
   3.3700316135387514,
   5.193004075269034
  ],
  [
   0.9253732368149924,
   3.426354415632123,
   5.319802151445159
  ],
  [
   0.9268334517851182,
   3.484022890739753,
   5.449750130063563
  ],
  [
   0.9282661593701017,
   3.54306201051444,
   5.582911572625958
  ],
  [
   0.9296718364247476,
   3.6034965575443185,
   5.719349908027044
  ],
  [
   0.9310509531464495,
   3.6653511235160208,
   5.859128430407964
  ],
  [
   0.9324039731033651,
   3.728650113808487,
   6.002310311057254
  ],
  [
   0.9337313532655178,
   3.793417758809615,
   6.148958625077484
  ],
  [
   0.9350335440386675,
   3.859678132154668,
   6.299136393336953
  ],
  [
   0.9363109893007976,
   3.927455175986483,
   6.452906640013048
  ],
  [
   0.937564126441072,
   3.996772733235564,
   6.610332465812796
  ],
  [
   0.938793386401117,
   4.0676545868161025,
   6.771477136732916
  ],
  [
   0.9399991937184933,
   4.140124505534705,
   6.9364041880030545
  ],
  [
   0.9411819665722222,
   4.214206296414313,
   7.105177542645991
  ],
  [
   0.942342116830239,
   4.289923863050003,
   7.277861643895966
  ],
  [
   0.9434800500986488,
   4.3673012695368385,
   7.454521600542197
  ],
  [
   0.9445961657726641,
   4.446362809445842,
   7.635223344116537
  ],
  [
   0.9456908570891112,
   4.5271330792724305,
   7.820033796722005
  ],
  [
   0.9467645111803907,
   4.609637055744236,
   8.009021048207174
  ],
  [
   0.9478175091297885,
   4.693900176351193,
   8.202254541328395
  ],
  [
   0.948850226028031,
   4.779948422451027,
   8.399805263509647
  ],
  [
   0.9498630310309886,
   4.867808404305995,
   8.601745943805021
  ],
  [
   0.9508562874184286,
   4.957507447421887,
   8.808151253691301
  ],
  [
   0.95183035265373,
   5.049073679585611,
   9.01909801036334
  ],
  [
   0.9527855784444681,
   5.14253611803235,
   9.234665381271043
  ],
  [
   0.9537223108037886,
   5.237924756214852,
   9.454935088719044
  ],
  [
   0.9546408901124875,
   5.33527064969512,
   9.679991613446393
  ],
  [
   0.9555416511817205,
   5.4346060007291666,
   9.909922396206884
  ],
  [
   0.9564249233162675,
   5.535964241169682,
   10.144818036483336
  ],
  [
   0.9572910303782813,
   5.639380113364669,
   10.384772487580362
  ],
  [
   0.9581402908514532,
   5.744889748783897,
   10.629883247454314
  ],
  [
   0.9589730179055286,
   5.852530744156491,
   10.88025154474848
  ],
  [
   0.9597895194611132,
   5.962342234952422,
   11.13598251960832
  ],
  [
   0.9605900982547094,
   6.074364966086188,
   11.397185398949869
  ],
  [
   0.9613750519039257,
   6.18864135976373,
   11.663973665948333
  ],
  [
   0.9621446729728073,
   6.305215580432099,
   11.936465223598544
  ],
  [
   0.9628992490372347,
   6.424133596825848,
   12.214782552276365
  ],
  [
   0.9636390627503436,
   6.545443241135607,
   12.499052861301067
  ],
  [
   0.9643643919079177,
   6.669194265350928,
   12.789408234560245
  ],
  [
   0.9650755095137122,
   6.795438394854683,
   13.085985770317617
  ],
  [
   0.9657726838446659,
   6.924229379366709,
   13.38892771537309
  ],
  [
   0.9664561785159608,
   7.055623041353951,
   13.698381593792098
  ],
  [
   0.9671262525458949,
   7.189677322041282,
   14.014500330463983
  ],
  [
   0.9677831604205289,
   7.326452325171986,
   14.337442369787214
  ],
  [
   0.9684271521580774,
   7.46601035868229,
   14.667371789819857
  ],
  [
   0.9690584733730089,
   7.60841597446589,
   15.0044584122656
  ],
  [
   0.9696773653398286,
   7.753736006419126,
   15.348877908705369
  ],
  [
   0.9702840650565134,
   7.902039606968107,
   15.700811903515579
  ],
  [
   0.9708788053075734,
   8.05339828229221,
   16.06044807395063
  ],
  [
   0.9714618147267158,
   8.207885926470096,
   16.42798024790144
  ],
  [
   0.972033317859087,
   8.36557885478553,
   16.80360849987417
  ],
  [
   0.9725935352230726,
   8.526555836442517,
   17.1875392457688
  ],
  [
   0.9731426833716332,
   8.690898126948994,
   17.57998533706656
  ],
  [
   0.9736809749531585,
   8.858689500439125,
   17.98116615506708
  ],
  [
   0.9742086187718219,
   9.03001628221321,
   18.391307705843452
  ],
  [
   0.9747258198474181,
   9.20496738178089,
   18.810642716605177
  ],
  [
   0.9752327794746718,
   9.383634326700882,
   19.239410734182325
  ],
  [
   0.9757296952819985,
   9.566111297512156,
   19.677858226353308
  ],
  [
   0.9762167612897099,
   9.752495164055228,
   20.126238686752306
  ],
  [
   0.9766941679676486,
   9.942885523478841,
   20.584812744088378
  ],
  [
   0.9771621022922429,
   10.137384740224892,
   21.05384827640599
  ],
  [
   0.9776207478029715,
   10.336097988276094,
   21.533620531099764
  ],
  [
   0.9780702846582298,
   10.539133295940907,
   22.02441225137462
  ],
  [
   0.9785108896905891,
   10.746601593436903,
   22.52651380981236
  ],
  [
   0.9789427364614423,
   10.958616763516838,
   23.0402233496662
  ],
  [
   0.9793659953150299,
   11.175295695363085,
   23.565846934460726
  ],
  [
   0.9797808334318406,
   11.396758341953364,
   24.103698706420197
  ],
  [
   0.9801874148813814,
   11.623127781077654,
   24.654101054192065
  ],
  [
   0.9805859006743142,
   11.85453028016161,
   25.217384790272675
  ],
  [
   0.9809764488139545,
   12.09109536502366,
   25.793889338473196
  ],
  [
   0.9813592143471308,
   12.332955892669494,
   26.38396293170539
  ],
  [
   0.981734349414401,
   12.580248128198422,
   26.987962820294403
  ],
  [
   0.9821020032996254,
   12.833111825874807,
   27.606255490973872
  ],
  [
   0.9824623224788952,
   13.091690314391666,
   28.23921689665191
  ],
  [
   0.9828154506688163,
   13.356130586335127,
   28.887232696991216
  ],
  [
   0.9831615288741471,
   13.626583391835661,
   29.5506985097895
  ],
  [
   0.9835006954347928,
   13.90320333638386,
   30.23002017312554
  ],
  [
   0.983833086072156,
   14.186148982772545,
   30.92561401819594
  ],
  [
   0.9841588339348446,
   14.475582957118279,
   31.637907152745388
  ],
  [
   0.98447806964374,
   14.771672058914735,
   32.36733775499136
  ],
  [
   0.9847909213364269,
   15.074587375065645,
   33.114355377932085
  ],
  [
   0.9850975147109877,
   15.38450439785369,
   33.87942126394829
  ],
  [
   0.9853979730691632,
   15.701603146796822,
   34.66300866959606
  ],
  [
   0.9856924173588847,
   16.02606829436674,
   35.465603200547044
  ],
  [
   0.9859809662161789,
   16.35808929553864,
   36.28770315661776
  ],
  [
   0.9862637360064512,
   16.69786052117063,
   37.12981988690352
  ],
  [
   0.986540840865149,
   17.045581395208817,
   37.99247815502584
  ],
  [
   0.9868123927378124,
   17.40145653574341,
   38.87621651457712
  ],
  [
   0.9870785014195133,
   17.765695899949343,
   39.781587694866346
  ],
  [
   0.9873392745936899,
   18.138514932940822,
   40.70915899705852
  ],
  [
   0.9875948178703811,
   18.52013472064271,
   41.65951270098885
  ],
  [
   0.9878452348238644,
   18.910782146718816,
   42.63324648277081
  ],
  [
   0.9880906270297045,
   19.310690053665667,
   43.630973843492725
  ],
  [
   0.9883310941012159,
   19.720097408170435,
   44.65332454927188
  ],
  [
   0.9885667337253465,
   20.13924947084621,
   45.70094508297205
  ],
  [
   0.9887976416979879,
   20.568397970469793,
   46.7744991079213
  ],
  [
   0.9890239119587156,
   21.007801282850714,
   47.874667943975496
  ],
  [
   0.989245636624969,
   21.457724614474717,
   49.00215105631067
  ],
  [
   0.989462906025673,
   21.91844019106541,
   50.157666557328376
  ],
  [
   0.9896758087343107,
   22.39022745121847,
   51.341951722085874
  ],
  [
   0.98988443160145,
   22.873373245261444,
   52.55576351765971
  ],
  [
   0.9900888597867337,
   23.36817203951161,
   53.79987914690133
  ],
  [
   0.9902891767903358,
   23.874926126083587,
   55.07509660699019
  ],
  [
   0.9904854644838934,
   24.393945838430767,
   56.382235263273294
  ],
  [
   0.9906778031409184,
   24.92554977278879,
   57.722136438840224
  ],
  [
   0.9908662714666957,
   25.470065015700452,
   59.0956640203109
  ],
  [
   0.9910509466276759,
   26.027827377806776,
   60.503705080328245
  ],
  [
   0.9912319042803657,
   26.599181634086264,
   61.94717051724078
  ],
  [
   0.9914092185997263,
   27.18448177074185,
   63.42699571250607
  ],
  [
   0.9915829623070829,
   27.78409123892017,
   64.94414120630786
  ],
  [
   0.9917532066975532,
   28.3983832154712,
   66.49959339194054
  ],
  [
   0.9919200216670025,
   29.027740870953014,
   68.09436522950611
  ],
  [
   0.9920834757385286,
   29.672557645081334,
   69.72949697945796
  ],
  [
   0.9922436360884863,
   30.33323752985704,
   71.40605695660958
  ],
  [
   0.9924005685720563,
   31.0101953605748,
   73.12514230515279
  ],
  [
   0.9925543377483645,
   31.703857114950566,
   74.88787979531752
  ],
  [
   0.9927050069051592,
   32.414660220593916,
   76.6954266422763
  ],
  [
   0.9928526380830519,
   33.14305387107416,
   78.54897134795605
  ],
  [
   0.9929972920993283,
   33.889499350809594,
   80.44973456637037
  ],
  [
   0.9931390285713348,
   34.65447036904827,
   82.39896999318624
  ],
  [
   0.9932779059394495,
   35.43845340319207,
   84.39796528019703
  ],
  [
   0.9934139814896393,
   36.24194805172456,
   86.4480429753968
  ],
  [
   0.9935473113756148,
   37.06546739703239,
   88.55056148942744
  ],
  [
   0.9936779506405843,
   37.90953837838584,
   90.70691608910762
  ],
  [
   0.993805953238616,
   38.77470217537165,
   92.91853991882519
  ],
  [
   0.9939313720556135,
   39.661514602089945,
   95.18690505062332
  ],
  [
   0.9940542589299103,
   40.57054651238941,
   97.51352356371301
  ],
  [
   0.9941746646724895,
   41.50238421650009,
   99.8999486543687
  ],
  [
   0.9942926390868352,
   42.45762990934333,
   102.34777577695347
  ],
  [
   0.9944082309884202,
   43.43690211087668,
   104.85864381702702
  ],
  [
   0.9945214882238371,
   44.44083611881379,
   107.43423629744359
  ],
  [
   0.9946324576895776,
   45.47008447406299,
   110.0762826183558
  ],
  [
   0.9947411853504661,
   46.52531743925372,
   112.7865593321096
  ],
  [
   0.9948477162577529,
   47.607223490717736,
   115.56689145400762
  ],
  [
   0.9949520945668734,
   48.71650982431266,
   118.41915380997533
  ],
  [
   0.9950543635548776,
   49.85390287548302,
   121.34527242218259
  ],
  [
   0.9951545656375365,
   51.020148853952,
   124.34722593367029
  ],
  [
   0.9952527423861292,
   52.216014293487,
   127.42704707316204
  ],
  [
   0.9953489345439182,
   53.442286617124026,
   130.58682416109022
  ],
  [
   0.9954431820423165,
   54.69977471833904,
   133.828702658134
  ],
  [
   0.9955355240167522,
   55.989309558590854,
   137.15488675740488
  ],
  [
   0.9956259988222349,
   57.31174478171169,
   140.56764102154818
  ],
  [
   0.9957146440486316,
   58.66795734562596,
   144.06929206604073
  ],
  [
   0.9958014965356534,
   60.05884817188375,
   147.6622302899838
  ],
  [
   0.9958865923875607,
   61.48534281352785,
   151.34891165577352
  ],
  [
   0.9959699669875909,
   62.94839214180834,
   155.13185951901943
  ],
  [
   0.9960516550121127,
   64.44897305228439,
   159.01366651015093
  ],
  [
   0.9961316904445131,
   65.98808919086805,
   162.99699646918987
  ],
  [
   0.9962101065888208,
   67.56677170038073,
   167.0845864352117
  ],
  [
   0.9962869360830707,
   69.18607998820323,
   171.2792486920434
  ],
  [
   0.9963622109124145,
   70.84710251562046,
   175.58387287180219
  ],
  [
   0.996435962421981,
   72.5509576094809,
   180.0014281179274
  ],
  [
   0.9965082213294921,
   74.29879429682708,
   184.53496530945478
  ],
  [
   0.9965790177376372,
   76.09179316311075,
   189.1876193481719
  ],
  [
   0.9966483811462107,
   77.93116723470744,
   193.96261151055825
  ],
  [
   0.9967163404640176,
   79.8181628864107,
   198.86325186632408
  ],
  [
   0.9967829240205506,
   81.75406077460356,
   203.8929417654099
  ],
  [
   0.9968481595774432,
   83.74017679687583,
   209.0551763954931
  ],
  [
   0.9969120743397026,
   85.77786307881325,
   214.3535474119403
  ],
  [
   0.996974694966726,
   87.86850898873415,
   219.79174564227304
  ],
  [
   0.9970360475831053,
   90.01354218121428,
   225.373563867386
  ],
  [
   0.997096157789223,
   92.21442967015913,
   231.10289968154734
  ],
  [
   0.9971550506716439,
   94.47267893233116,
   236.9837584335947
  ],
  [
   0.9972127508133054,
   96.78983904216939,
   243.0202562515654
  ],
  [
   0.997269282303511,
   99.16750183878973,
   249.21662315312648
  ],
  [
   0.9973246687477301,
   101.60730312613028,
   255.57720624437624
  ],
  [
   0.9973789332772078,
   104.11092390713485,
   262.1064730093997
  ],
  [
   0.9974320985583883,
   106.68009165299081,
   268.8090146932877
  ],
  [
   0.9974841868021549,
   109.31658160841957,
   275.6895497812796
  ],
  [
   0.9975352197728904,
   112.02221813402244,
   282.75292757670684
  ],
  [
   0.997585218797362,
   114.7988760868159,
   290.00413188075635
  ],
  [
   0.9976342047734313,
   117.64848223992306,
   297.4482847766381
  ],
  [
   0.9976821981785968,
   120.57301674271777,
   305.0906505216069
  ],
  [
   0.9977292190783673,
   123.5745146224126,
   312.93663954948767
  ],
  [
   0.9977752871344735,
   126.65506732839678,
   320.9918125871828
  ],
  [
   0.9978204216129184,
   129.8168243205002,
   329.26188488829825
  ],
  [
   0.9978646413918701,
   133.06199470243433,
   337.75273058722735
  ],
  [
   0.9979079649694008,
   136.39284890177575,
   346.47038717732676
  ],
  [
   0.9979504104710726,
   139.81172039769194,
   355.42106011639345
  ],
  [
   0.9979919956573764,
   143.3210074979667,
   364.6111275635848
  ],
  [
   0.9980327379310238,
   146.92317516657997,
   374.04714525113536
  ],
  [
   0.9980726543440955,
   150.6207569033438,
   383.73585149487263
  ],
  [
   0.9981117616050506,
   154.41635667720922,
   393.684172347835
  ],
  [
   0.9981500760855959,
   158.31265091449168,
   403.8992269003234
  ],
  [
   0.9981876138274227,
   162.31239054397304,
   414.3883327316021
  ],
  [
   0.9982243905488083,
   166.4184031001915,
   425.1590115167534
  ],
  [
   0.9982604216510892,
   170.6335948868017,
   436.21899479369534
  ],
  [
   0.9982957222250061,
   174.96095320162593,
   447.57622989469337
  ],
  [
   0.9983303070569236,
   179.403548625218,
   459.23888604721776
  ],
  [
   0.9983641906349273,
   183.9645373747086,
   471.21536064886743
  ],
  [
   0.9983973871548003,
   188.64716372490267,
   483.51428572161103
  ],
  [
   0.9984299105258818,
   193.45476249850987,
   496.14453455036283
  ],
  [
   0.9984617743768097,
   198.3907616274771,
   509.11522851114466
  ],
  [
   0.9984929920611495,
   203.45868478749762,
   522.4357440943658
  ],
  [
   0.9985235766629119,
   208.66215410784537,
   536.115720128946
  ],
  [
   0.998553541001961,
   214.0048929585842,
   550.1650652127565
  ],
  [
   0.9985828976393156,
   219.4907288175772,
   564.5939653558326
  ],
  [
   0.9986116588823449,
   225.12359621936295,
   579.4128918418824
  ],
  [
   0.9986398367898617,
   230.90753978845038,
   594.6326093148881
  ],
  [
   0.9986674431771136,
   236.84671735931707,
   610.2641840968959
  ],
  [
   0.9986944896206765,
   242.9454031857515,
   626.3189927440311
  ],
  [
   0.9987209874632494,
   249.20799124203094,
   642.808730847389
  ],
  [
   0.998746947818355,
   255.63899861858053,
   659.7454220858518
  ],
  [
   0.9987723815749462,
   262.2430690148517,
   677.1414275381345
  ],
  [
   0.9987972994019209,
   269.024976332215,
   695.0094552615132
  ],
  [
   0.9988217117525477,
   275.9896283698911,
   713.3625701452947
  ],
  [
   0.998845628868803,
   283.142070626603,
   732.2142040461935
  ],
  [
   0.998869060785621,
   290.48749021123245,
   751.5781662143546
  ],
  [
   0.9988920173350604,
   298.03121986565696,
   771.468654018505
  ],
  [
   0.9989145081503871,
   305.77874210276985,
   791.900263978235
  ],
  [
   0.9989365426700757,
   313.7356934633021,
   812.8880031130564
  ],
  [
   0.9989581301417314,
   321.9078688946008,
   834.4473006166593
  ],
  [
   0.9989792796259329,
   330.30122625494386,
   856.5940198659043
  ],
  [
   0.999,
   338.9218909475915,
   879.3444707757459
  ]
 ],
 "lam1_equal": [
  [
   0.07585801214232228,
   1.0033338467320239,
   0.007797560095169786
  ],
  [
   0.08605018096568307,
   1.0042962880426334,
   0.010048612745999493
  ],
  [
   0.09622437035708234,
   1.0053813171343746,
   0.01258638082629749
  ],
  [
   0.10637849206802749,
   1.006589251930621,
   0.015411605972881087
  ],
  [
   0.11651047450976351,
   1.00792044715563,
   0.018525115573098896
  ],
  [
   0.12661826441556256,
   1.0093752946926657,
   0.021927823569722504
  ],
  [
   0.13669982847099788,
   1.0109542239806393,
   0.025620731351474062
  ],
  [
   0.14675315490951682,
   1.012657702449331,
   0.029604928730498293
  ],
  [
   0.15677625507073292,
   1.0144862359941373,
   0.033881595008178056
  ],
  [
   0.16676716491896293,
   1.0164403694906095,
   0.03845200013087731
  ],
  [
   0.1767239465196544,
   1.01852068734996,
   0.043317505937262524
  ],
  [
   0.18664468947146873,
   1.02072781411633,
   0.04847956749900841
  ],
  [
   0.19652751229191395,
   1.023062415106039,
   0.05393973455692104
  ],
  [
   0.20637056375455196,
   1.0255251970909516,
   0.059699653054442775
  ],
  [
   0.2161720241759425,
   1.0281169090257805,
   0.06576106677091192
  ],
  [
   0.22593010665062643,
   1.0308383428211305,
   0.07212581905688169
  ],
  [
   0.2356430582325927,
   1.0336903341630825,
   0.07879585467407939
  ],
  [
   0.2453091610618215,
   1.0366737633806586,
   0.0857732217426944
  ],
  [
   0.25492673343464073,
   1.0397895563624717,
   0.09306007379882958
  ],
  [
   0.26449413081678563,
   1.0430386855237355,
   0.10065867196520949
  ],
  [
   0.2740097467981975,
   1.0464221708253105,
   0.10857138723823247
  ],
  [
   0.2834720139887505,
   1.0499410808461098,
   0.11680070289482274
  ],
  [
   0.29287940485424296,
   1.0535965339104412,
   0.12534921702260904
  ],
  [
   0.3022304324921404,
   1.0573896992721683,
   0.13421964517708068
  ],
  [
   0.3115236513467023,
   1.0613217983571392,
   0.14341482316975682
  ],
  [
   0.3207576578632728,
   1.0653941060659389,
   0.1529377099913873
  ],
  [
   0.3299310910816562,
   1.0696079521387976,
   0.16279139087452751
  ],
  [
   0.3390426331686388,
   1.0739647225846876,
   0.17297908049999713
  ],
  [
   0.34809100988985664,
   1.0784658611767421,
   0.18350412635190858
  ],
  [
   0.35707499102133977,
   1.08311287101611,
   0.19437001222628206
  ],
  [
   0.36599339070119247,
   1.087907316166661,
   0.20558036189829254
  ],
  [
   0.3748450677219962,
   1.0928508233628893,
   0.2171389429535685
  ],
  [
   0.38362892576463686,
   1.0979450837934326,
   0.2290496707892191
  ],
  [
   0.3923439135743769,
   1.1031918549629796,
   0.24131661279026112
  ],
  [
   0.40098902508009815,
   1.108592962635084,
   0.2539439926877153
  ],
  [
   0.4095632994577477,
   1.114150302858859,
   0.2669361951044915
  ],
  [
   0.418065821139115,
   1.1198658440823277,
   0.28029777029579367
  ],
  [
   0.42649571976715994,
   1.1257416293555687,
   0.2940334390907159
  ],
  [
   0.43485217009919913,
   1.1317797786266912,
   0.3081480980421958
  ],
  [
   0.4431343918593348,
   1.137982491133991,
   0.3226468247924785
  ],
  [
   0.45134164954158523,
   1.144352047897509,
   0.33753488366182305
  ],
  [
   0.45947325216524204,
   1.1508908143135523,
   0.35281773146810363
  ],
  [
   0.46752855298404056,
   1.1576012428556786,
   0.368501023585427
  ],
  [
   0.4755069491507823,
   1.1644858758858254,
   0.3845906202500314
  ],
  [
   0.4834078813390988,
   1.1715473485793535,
   0.4010925931219873
  ],
  [
   0.4912308333240858,
   1.178788391967847,
   0.41801323211143016
  ],
  [
   0.49897533152357243,
   1.1862118361036105,
   0.4353590524783799
  ],
  [
   0.5066409445018213,
   1.1938206133499212,
   0.45313680221518843
  ],
  [
   0.5142272824374768,
   1.2016177618011108,
   0.4713534697210851
  ],
  [
   0.5217339965575982,
   1.2096064288366621,
   0.4900162917782619
  ],
  [
   0.5291607785396257,
   1.2177898748135245,
   0.5091327618392973
  ],
  [
   0.5365073598831361,
   1.226171476900932,
   0.5287106386355699
  ],
  [
   0.5437735112532432,
   1.2347547330619926,
   0.5487579551165924
  ],
  [
   0.5509590417974979,
   1.2435432661863282,
   0.5692830277303031
  ],
  [
   0.5580637984381338,
   1.252540828378061,
   0.5902944660540209
  ],
  [
   0.5650876651414911,
   1.2617513054033542,
   0.6118011827861681
  ],
  [
   0.5720305621664352,
   1.271178721301669,
   0.6338124041083821
  ],
  [
   0.5788924452935629,
   1.2808272431647971,
   0.6563376804277188
  ],
  [
   0.5856733050369702,
   1.2907011860875839,
   0.6793868975082341
  ],
  [
   0.592373165840321,
   1.3008050182940731,
   0.7029702880010044
  ],
  [
   0.5989920852589263,
   1.3111433664425767,
   0.727098443381163
  ],
  [
   0.6055301531295102,
   1.3217210211129007,
   0.7517823262999731
  ],
  [
   0.6119874907292997,
   1.33254294247861,
   0.7770332833593752
  ],
  [
   0.6183642499260354,
   1.3436142661667902,
   0.8028630583154996
  ],
  [
   0.6246606123204582,
   1.3549403093073442,
   0.829283805716858
  ],
  [
   0.6308767883827799,
   1.366526576773222,
   0.8563081049816292
  ],
  [
   0.6370130165846042,
   1.3783787676123704,
   0.883948974917229
  ],
  [
   0.6430695625277109,
   1.3905027816714475,
   0.9122198886838234
  ],
  [
   0.6490467180710691,
   1.4029047264104413,
   0.9411347892016034
  ],
  [
   0.6549448004573962,
   1.4155909239063933,
   0.9707081049997398
  ],
  [
   0.6607641514405244,
   1.4285679180432493,
   1.000954766502499
  ],
  [
   0.6665051364147849,
   1.4418424818836584,
   1.031890222745503
  ],
  [
   0.6721681435475708,
   1.4554216252170593,
   1.0635304585120986
  ],
  [
   0.6777535829161795,
   1.469312602276836,
   1.0958920118765276
  ],
  [
   0.6832618856499891,
   1.4835229196175017,
   1.1289919921368536
  ],
  [
   0.6886935030789639,
   1.4980603441409301,
   1.1628480981165041
  ],
  [
   0.6940489058894342,
   1.5129329112584116,
   1.1974786368086743
  ],
  [
   0.6993285832880418,
   1.5281489331728957,
   1.2329025423327418
  ],
  [
   0.7045330421746883,
   1.5437170072631217,
   1.2691393951663243
  ],
  [
   0.7096628063252738,
   1.559646024548387,
   1.3062094416103647
  ],
  [
   0.7147184155849605,
   1.5759451782095018,
   1.3441336134379824
  ],
  [
   0.7197004250726438,
   1.5926239721380206,
   1.3829335476704998
  ],
  [
   0.7246094043972677,
   1.609692229482046,
   1.4226316064160893
  ],
  [
   0.7294459368865682,
   1.62716010115285,
   1.463250896697978
  ],
  [
   0.7342106188287839,
   1.645038074252193,
   1.5048152901898608
  ],
  [
   0.7389040587278243,
   1.6633369803755682,
   1.5473494427664016
  ],
  [
   0.7435268765723424,
   1.6820680037416662,
   1.5908788137662553
  ],
  [
   0.7480797031191128,
   1.701242689093124,
   1.6354296848538923
  ],
  [
   0.7525631791910767,
   1.7208729493081891,
   1.6810291783550375
  ],
  [
   0.7569779549903685,
   1.7409710726572374,
   1.727705274928408
  ],
  [
   0.7613246894266045,
   1.7615497296322398,
   1.7754868304239166
  ],
  [
   0.765604049460673,
   1.782621979271319,
   1.8244035917649053
  ],
  [
   0.7698167094642262,
   1.8042012748944978,
   1.8744862116788978
  ],
  [
   0.7739633505950435,
   1.8263014691608075,
   1.92576626208876
  ],
  [
   0.7780446601883961,
   1.8489368183510562,
   1.9782762459633745
  ],
  [
   0.7820613311645161,
   1.8721219857750067,
   2.0320496074150056
  ],
  [
   0.786014061452236,
   1.8958720441965689,
   2.0871207398193006
  ],
  [
   0.7899035534288394,
   1.9202024771659782,
   2.1435249917236394
  ],
  [
   0.793730513376136,
   1.9451291791441652,
   2.2012986703012567
  ],
  [
   0.7974956509527404,
   1.9706684543016082,
   2.2604790421017467
  ],
  [
   0.8011996786825195,
   1.9968370138723253,
   2.321104330844726
  ],
  [
   0.8048433114591409,
   2.0236519719434782,
   2.383213712002291
  ],
  [
   0.8084272660666345,
   2.05113083956248,
   2.4468473039182923
  ],
  [
   0.8119522607158631,
   2.07929151704718,
   2.5120461552195112
  ],
  [
   0.8154190145967691,
   2.1081522843902927,
   2.5788522282848274
  ],
  [
   0.8188282474462558,
   2.1377317896578525,
   2.6473083785559046
  ],
  [
   0.8221806791315373,
   2.1680490352925723,
   2.717458329495393
  ],
  [
   0.825477029248779,
   2.1991233622474935,
   2.7893466430286376
  ],
  [
   0.8287180167368348,
   2.230974431893022,
   2.86301868534111
  ],
  [
   0.8319043595058736,
   2.263622205661871,
   2.9385205879482608
  ],
  [
   0.8350367740806759,
   2.297086922421307,
   3.015899204006477
  ],
  [
   0.8381159752583698,
   2.3313890735910143,
   3.095202059893553
  ],
  [
   0.8411426757803647,
   2.3665493760572285,
   3.1764773021551043
  ],
  [
   0.8441175860182346,
   2.402588742969796,
   3.25977363998858
  ],
  [
   0.8470414136732896,
   2.4395282525480058,
   3.3451402835188797
  ],
  [
   0.8499148634895733,
   2.477389115063032,
   3.432626878207997
  ],
  [
   0.852738636980013,
   2.5161926382090023,
   3.5222834358342774
  ],
  [
   0.8555134321654437,
   2.5559601911203838,
   3.614160262573576
  ],
  [
   0.8582399433262276,
   2.5967131673394586,
   3.7083078848123163
  ],
  [
   0.8609188607661786,
   2.6384729470834376,
   3.80477697341996
  ],
  [
   0.8635508705885082,
   2.68126085920454,
   3.9036182673019293
  ],
  [
   0.8661366544834946,
   2.7250981432773704,
   4.0048824971421695
  ],
  [
   0.8686768895275887,
   2.7700059122840344,
   4.108620310322508
  ],
  [
   0.8711722479936564,
   2.816005116398831,
   4.214882198074836
  ],
  [
   0.8736233971720666,
   2.8631165083968484,
   4.323718425971902
  ],
  [
   0.8760309992023264,
   2.9113606112263475,
   4.435178968898586
  ],
  [
   0.8783957109149715,
   2.9607576882899003,
   4.549313451659497
  ],
  [
   0.8807181836834157,
   3.011327716973918,
   4.666171096370981
  ],
  [
   0.8829990632854693,
   3.063090365949718,
   4.7858006777547
  ],
  [
   0.885238989774234,
   3.116064976741078,
   4.908250487394176
  ],
  [
   0.887438597358088,
   3.1702705500136465,
   5.033568307936069
  ],
  [
   0.8895985142894742,
   3.2257257369907166,
   5.161801398114457
  ],
  [
   0.8917193627622082,
   3.2824488363388173,
   5.292996489351044
  ],
  [
   0.8938017588170296,
   3.340457796796596,
   5.427199794539948
  ],
  [
   0.8958463122551169,
   3.399770225742738,
   5.564457029464505
  ],
  [
   0.897853626559296,
   3.4604034038157025,
   5.704813447120912
  ],
  [
   0.8998242988226735,
   3.522374305611528,
   5.848313885042759
  ],
  [
   0.9017589196844308,
   3.585699626398305,
   5.995002825536685
  ],
  [
   0.9036580732725189,
   3.6503958146995363,
   6.144924468557593
  ],
  [
   0.9055223371530003,
   3.7164791105158512,
   6.298122816777067
  ],
  [
   0.9073522822857848,
   3.783965588877242,
   6.454641772234321
  ],
  [
   0.9091484729865169,
   3.8528712083489283,
   6.614525243811895
  ],
  [
   0.9109114668943722,
   3.9232118640534077,
   6.77781726464781
  ],
  [
   0.9126418149455273,
   3.9950034447220646,
   6.944562118489268
  ],
  [
   0.9143400613520741,
   4.068261893251602,
   7.11480447390898
  ],
  [
   0.9160067435861519,
   4.143003270214483,
   7.288589525246129
  ],
  [
   0.9176423923690769,
   4.219243819758463,
   7.465963139099789
  ],
  [
   0.9192475316652573,
   4.297000037328041,
   7.646972005193307
  ],
  [
   0.9208226786806807,
   4.376288738648943,
   7.831663790440848
  ],
  [
   0.9223683438657716,
   4.45712712943542,
   8.02008729508177
  ],
  [
   0.923885030922421,
   4.539532875307377,
   8.212292609801535
  ],
  [
   0.9253732368149924,
   4.623524171438817,
   8.40833127282573
  ],
  [
   0.9268334517851182,
   4.709119811499626,
   8.6082564260552
  ],
  [
   0.9282661593701017,
   4.796339255497506,
   8.81212296940077
  ],
  [
   0.9296718364247476,
   4.885202696174442,
   9.019987712572883
  ],
  [
   0.9310509531464495,
   4.975731123661499,
   9.231909523682495
  ],
  [
   0.9324039731033651,
   5.067946388144721,
   9.447949474110278
  ],
  [
   0.9337313532655178,
   5.161871260343646,
   9.668170979201786
  ],
  [
   0.9350335440386675,
   5.257529489650375,
   9.8926399344424
  ],
  [
   0.9363109893007976,
   5.35494585982116,
   10.121424846857591
  ],
  [
   0.937564126441072,
   5.454146242153023,
   10.354596961468681
  ],
  [
   0.938793386401117,
   5.555157646115197,
   10.592230382712641
  ],
  [
   0.9399991937184933,
   5.658008267438474,
   10.834402190804795
  ],
  [
   0.9411819665722222,
   5.762727533694481,
   11.081192553084776
  ],
  [
   0.942342116830239,
   5.8693461474228625,
   11.332684830441776
  ],
  [
   0.9434800500986488,
   5.977896126885428,
   11.588965678960744
  ],
  [
   0.9445961657726641,
   6.088410844544745,
   11.850125146971635
  ],
  [
   0.9456908570891112,
   6.200925063379142,
   12.116256767716159
  ],
  [
   0.9467645111803907,
   6.315474971158356,
   12.387457647874577
  ],
  [
   0.9478175091297885,
   6.4320982128128765,
   12.663828552215975
  ],
  [
   0.948850226028031,
   6.5508339210374675,
   12.945473984653816
  ],
  [
   0.9498630310309886,
   6.671722745274284,
   13.232502266001717
  ],
  [
   0.9508562874184286,
   6.794806879225013,
   13.525025608736177
  ],
  [
   0.95183035265373,
   6.920130087043536,
   13.823160189080216
  ],
  [
   0.9527855784444681,
   7.047737728362658,
   14.127026216729943
  ],
  [
   0.9537223108037886,
   7.177676782309027,
   14.436748002550729
  ],
  [
   0.9546408901124875,
   7.309995870661279,
   14.752454024575206
  ],
  [
   0.9555416511817205,
   7.444745280306014,
   15.074276992638367
  ],
  [
   0.9564249233162675,
   7.581976985147224,
   15.402353911990991
  ],
  [
   0.9572910303782813,
   7.721744667623994,
   15.736826146234788
  ],
  [
   0.9581402908514532,
   7.864103739991932,
   16.07783947992814
  ],
  [
   0.9589730179055286,
   8.009111365523482,
   16.425544181214274
  ],
  [
   0.9597895194611132,
   8.15682647978271,
   16.780095064828902
  ],
  [
   0.9605900982547094,
   8.307309812129771,
   17.141651555846828
  ],
  [
   0.9613750519039257,
   8.460623907610636,
   17.510377754531724
  ],
  [
   0.9621446729728073,
   8.616833149386958,
   17.886442502654987
  ],
  [
   0.9628992490372347,
   8.776003781860638,
   18.270019451651986
  ],
  [
   0.9636390627503436,
   8.938203934646761,
   18.661287132985088
  ],
  [
   0.9643643919079177,
   9.10350364754653,
   19.06042903108068
  ],
  [
   0.9650755095137122,
   9.271974896670667,
   19.46763365920729
  ],
  [
   0.9657726838446659,
   9.443691621859825,
   19.883094638654807
  ],
  [
   0.9664561785159608,
   9.618729755545845,
   20.307010781570593
  ],
  [
   0.9671262525458949,
   9.797167253192889,
   20.73958617779845
  ],
  [
   0.9677831604205289,
   9.979084125451749,
   21.18103028605435
  ],
  [
   0.9684271521580774,
   10.164562472155653,
   21.63155802976229
  ],
  [
   0.9690584733730089,
   10.353686518276916,
   22.091389897853187
  ],
  [
   0.9696773653398286,
   10.546542651957958,
   22.560752050816532
  ],
  [
   0.9702840650565134,
   10.743219464719864,
   23.039876432270503
  ],
  [
   0.9708788053075734,
   10.94380779394337,
   23.529000886296508
  ],
  [
   0.9714618147267158,
   11.148400767707303,
   24.02836928076098
  ],
  [
   0.972033317859087,
   11.357093852058915,
   24.53823163682147
  ],
  [
   0.9725935352230726,
   11.569984900781202,
   25.058844264792043
  ],
  [
   0.9731426833716332,
   11.787174207711402,
   25.590469906515608
  ],
  [
   0.9736809749531585,
   12.008764561654763,
   26.13337788436769
  ],
  [
   0.9742086187718219,
   12.234861303929348,
   26.687844256994456
  ],
  [
   0.9747258198474181,
   12.465572388567248,
   27.254151981862382
  ],
  [
   0.9752327794746718,
   12.70100844519087,
   27.832591084681255
  ],
  [
   0.9757296952819985,
   12.941282844574392,
   28.423458835740334
  ],
  [
   0.9762167612897099,
   13.18651176689644,
   29.027059933187665
  ],
  [
   0.9766941679676486,
   13.436814272682719,
   29.643706693264495
  ],
  [
   0.9771621022922429,
   13.692312376436265,
   30.27371924750367
  ],
  [
   0.9776207478029715,
   13.953131122949003,
   30.91742574689156
  ],
  [
   0.9780702846582298,
   14.219398666288296,
   31.575162572992358
  ],
  [
   0.9785108896905891,
   14.491246351452551,
   32.247274556035116
  ],
  [
   0.9789427364614423,
   14.768808798690424,
   32.934115199964374
  ],
  [
   0.9793659953150299,
   15.052223990483894,
   33.63604691447023
  ],
  [
   0.9797808334318406,
   15.341633361195594,
   34.35344125401335
  ],
  [
   0.9801874148813814,
   15.637181889387959,
   35.08667916387877
  ],
  [
   0.9805859006743142,
   15.939018192827675,
   35.83615123330663
  ],
  [
   0.9809764488139545,
   16.247294626192332,
   36.6022579557574
  ],
  [
   0.9813592143471308,
   16.562167381506516,
   37.38540999639402
  ],
  [
   0.981734349414401,
   16.883796591338307,
   38.18602846687367
  ],
  [
   0.9821020032996254,
   17.21234643479601,
   39.00454520756373
  ],
  [
   0.9824623224788952,
   17.54798524637132,
   39.841403077312314
  ],
  [
   0.9828154506688163,
   17.890885627683375,
   40.69705625092554
  ],
  [
   0.9831615288741471,
   18.24122456218252,
   41.5719705245133
  ],
  [
   0.9835006954347928,
   18.59918353288178,
   42.46662362888996
  ],
  [
   0.983833086072156,
   18.964948643189576,
   43.38150555122965
  ],
  [
   0.9841588339348446,
   19.33871074092083,
   44.31711886518505
  ],
  [
   0.98447806964374,
   19.720665545573798,
   45.27397906970476
  ],
  [
   0.9847909213364269,
   20.111013778960015,
   46.25261493678455
  ],
  [
   0.9850975147109877,
   20.509961299283486,
   47.25356886840989
  ],
  [
   0.9853979730691632,
   20.91771923876598,
   48.2773972629494
  ],
  [
   0.9856924173588847,
   21.33450414492473,
   49.32467089128272
  ],
  [
   0.9859809662161789,
   21.760538125605553,
   50.39597528293878
  ],
  [
   0.9862637360064512,
   22.196048997885082,
   51.491911122546895
  ],
  [
   0.986540840865149,
   22.641270440953086,
   52.61309465689741
  ],
  [
   0.9868123927378124,
   23.096442153095783,
   53.76015811293344
  ],
  [
   0.9870785014195133,
   23.561810012896267,
   54.93375012698381
  ],
  [
   0.9873392745936899,
   24.037626244778764,
   56.13453618557446
  ],
  [
   0.9875948178703811,
   24.52414958902306,
   57.3631990781547
  ],
  [
   0.9878452348238644,
   25.021645476377365,
   58.620439362080674
  ],
  [
   0.9880906270297045,
   25.53038620740501,
   59.906975840216
  ],
  [
   0.9883310941012159,
   26.050651136700353,
   61.22354605151064
  ],
  [
   0.9885667337253465,
   26.582726862113596,
   62.57090677493027
  ],
  [
   0.9887976416979879,
   27.126907419130355,
   63.94983454712414
  ],
  [
   0.9890239119587156,
   27.68349448054902,
   65.36112619421355
  ],
  [
   0.989245636624969,
   28.252797561611747,
   66.80559937811503
  ],
  [
   0.989462906025673,
   28.835134230740397,
   68.28409315780245
  ],
  [
   0.9896758087343107,
   29.4308303260393,
   69.79746856593866
  ],
  [
   0.98988443160145,
   30.040220177723494,
   71.34660920130052
  ],
  [
   0.9900888597867337,
   30.663646836648258,
   72.93242183746429
  ],
  [
   0.9902891767903358,
   31.30146230910209,
   74.55583704818555
  ],
  [
   0.9904854644838934,
   31.954027798047907,
   76.21780984996448
  ],
  [
   0.9906778031409184,
   32.62171395099116,
   77.91932036227377
  ],
  [
   0.9908662714666957,
   33.30490111466164,
   79.66137448594675
  ],
  [
   0.9910509466276759,
   34.00397959670119,
   81.4450046002381
  ],
  [
   0.9912319042803657,
   34.71934993454893,
   83.27127027906826
  ],
  [
   0.9914092185997263,
   35.45142317174322,
   85.14125902703526
  ],
  [
   0.9915829623070829,
   36.20062114182408,
   87.05608703568461
  ],
  [
   0.9917532066975532,
   36.96737676007182,
   89.01689996066524
  ],
  [
   0.9919200216670025,
   37.752134323293376,
   91.02487372033501
  ],
  [
   0.9920834757385286,
   38.55534981787669,
   93.0812153164049
  ],
  [
   0.9922436360884863,
   39.377491236353194,
   95.18716367725875
  ],
  [
   0.9924005685720563,
   40.21903890271417,
   97.34399052460773
  ],
  [
   0.9925543377483645,
   41.08048580670823,
   99.55300126408227
  ],
  [
   0.9927050069051592,
   41.962337947381606,
   101.81553590046097
  ],
  [
   0.9928526380830519,
   42.865114686137616,
   104.13296997827173
  ],
  [
   0.9929972920993283,
   43.78934910954584,
   106.50671554838213
  ],
  [
   0.9931390285713348,
   44.735588402214724,
   108.9382221614131
  ],
  [
   0.9932779059394495,
   45.70439422998346,
   111.42897788865932
  ],
  [
   0.9934139814896393,
   46.69634313373094,
   113.98051037131067
  ],
  [
   0.9935473113756148,
   47.71202693411302,
   116.59438789880318
  ],
  [
   0.9936779506405843,
   48.75205314751052,
   119.2722205170541
  ],
  [
   0.993805953238616,
   49.81704541352333,
   122.01566116747459
  ],
  [
   0.9939313720556135,
   50.907643934335795,
   124.82640685762651
  ],
  [
   0.9940542589299103,
   52.02450592627825,
   127.70619986439034
  ],
  [
   0.9941746646724895,
   53.16830608390629,
   130.6568289705028
  ],
  [
   0.9942926390868352,
   54.33973705701836,
   133.68013073558208
  ],
  [
   0.9944082309884202,
   55.539509940904786,
   136.77799080242582
  ],
  [
   0.9945214882238371,
   56.7683547802334,
   139.95234523966081
  ],
  [
   0.9946324576895776,
   58.027021086957866,
   143.2051819217733
  ],
  [
   0.9947411853504661,
   59.31627837262803,
   146.5385419475329
  ],
  [
   0.9948477162577529,
   60.636916695526835,
   149.95452109794024
  ],
  [
   0.9949520945668734,
   61.989747223032246,
   153.45527133476284
  ],
  [
   0.9950543635548776,
   63.37560280966482,
   157.04300234088478
  ],
  [
   0.9951545656375365,
   64.795338591218,
   160.7199831035325
  ],
  [
   0.9952527423861292,
   66.24983259546654,
   164.48854354169427
  ],
  [
   0.9953489345439182,
   67.73998636989242,
   168.35107617890722
  ],
  [
   0.9954431820423165,
   69.26672562693851,
   172.31003786277117
  ],
  [
   0.9955355240167522,
   70.83100090724746,
   176.36795153240968
  ],
  [
   0.9956259988222349,
   72.43378826142315,
   180.5274080353117
  ],
  [
   0.9957146440486316,
   74.07608995083112,
   184.79106799492916
  ],
  [
   0.9958014965356534,
   75.75893516796691,
   189.16166373044254
  ],
  [
   0.9958865923875607,
   77.48338077695574,
   193.64200123019592
  ],
  [
   0.9959699669875909,
   79.25051207475028,
   198.23496218031312
  ],
  [
   0.9960516550121127,
   81.06144357360229,
   202.94350605003024
  ],
  [
   0.9961316904445131,
   82.91731980543031,
   207.77067223540305
  ],
  [
   0.9962101065888208,
   84.8193161486824,
   212.71958226298727
  ],
  [
   0.9962869360830707,
   86.76863967834498,
   217.79344205522716
  ],
  [
   0.9963622109124145,
   88.76653003974307,
   222.99554425927366
  ],
  [
   0.996435962421981,
   90.81426034680544,
   228.3292706410278
  ],
  [
   0.9965082213294921,
   92.91313810551479,
   233.79809454632826
  ],
  [
   0.9965790177376372,
   95.06450616320114,
   239.4055834310412
  ],
  [
   0.9966483811462107,
   97.26974368446974,
   245.15540146215932
  ],
  [
   0.9967163404640176,
   99.53026715448338,
   251.05131219183076
  ],
  [
   0.9967829240205506,
   101.84753141037598,
   257.0971813063909
  ],
  [
   0.9968481595774432,
   104.22303070162525,
   263.29697945260114
  ],
  [
   0.9969120743397026,
   106.6582997801665,
   269.65478514318306
  ],
  [
   0.996974694966726,
   109.15491502110383,
   276.174787743931
  ],
  [
   0.9970360475831053,
   111.71449557492217,
   282.86129054480864
  ],
  [
   0.997096157789223,
   114.33870455202516,
   289.7187139172349
  ],
  [
   0.9971550506716439,
   117.02925024058382,
   296.75159856017984
  ],
  [
   0.9972127508133054,
   119.78788735861566,
   303.96460883752843
  ],
  [
   0.997269282303511,
   122.61641834125427,
   311.3625362092669
  ],
  [
   0.9973246687477301,
   125.5166946642263,
   318.9503027592078
  ],
  [
   0.9973789332772078,
   128.49061820456694,
   326.7329648219991
  ],
  [
   0.9974320985583883,
   131.5401426396022,
   334.71571671216407
  ],
  [
   0.9974841868021549,
   134.66727488535423,
   342.90389455824965
  ],
  [
   0.9975352197728904,
   137.87407657538407,
   351.30298024479396
  ],
  [
   0.997585218797362,
   141.1626655813719,
   359.9186054655731
  ],
  [
   0.9976342047734313,
   144.53521757643276,
   368.7565558907957
  ],
  [
   0.9976821981785968,
   147.99396764261843,
   377.82277545210667
  ],
  [
   0.9977292190783673,
   151.54121192355086,
   387.12337074792765
  ],
  [
   0.9977752871344735,
   155.1793093238491,
   396.66461557355865
  ],
  [
   0.9978204216129184,
   158.91068325636297,
   406.4529555787487
  ],
  [
   0.9978646413918701,
   162.73782343873586,
   416.49501305679274
  ],
  [
   0.9979079649694008,
   166.66328774070692,
   426.79759186891346
  ],
  [
   0.9979504104710726,
   170.68970408345996,
   437.36768250742
  ],
  [
   0.9979919956573764,
   174.81977239273124,
   448.2124673021997
  ],
  [
   0.9980327379310238,
   179.05626660698536,
   459.33932577404397
  ],
  [
   0.9980726543440955,
   183.40203674235474,
   470.75584013932297
  ],
  [
   0.9981117616050506,
   187.86001101596375,
   482.469800970333
  ],
  [
   0.9981500760855959,
   192.43319802921098,
   494.4892130155146
  ],
  [
   0.9981876138274227,
   197.12468901287377,
   506.8223011845085
  ],
  [
   0.9982243905488083,
   201.93766013559662,
   519.4775167022187
  ],
  [
   0.9982604216510892,
   206.87537487779002,
   532.4635434372805
  ],
  [
   0.9982957222250061,
   211.94118647265793,
   545.7893044095186
  ],
  [
   0.9983303070569236,
   217.13854041633644,
   559.463968481684
  ],
  [
   0.9983641906349273,
   222.47097704906335,
   573.4969572405837
  ],
  [
   0.9983973871548003,
   227.94213420950112,
   587.8979520732665
  ],
  [
   0.9984299105258818,
   233.5557499642364,
   602.6769014436587
  ],
  [
   0.9984617743768097,
   239.3156654145996,
   617.8440283753649
  ],
  [
   0.9984929920611495,
   245.22582758304588,
   633.4098381466141
  ],
  [
   0.9985235766629119,
   251.29029238138992,
   649.3851262034563
  ],
  [
   0.998553541001961,
   257.51322766313916,
   665.7809862972067
  ],
  [
   0.9985828976393156,
   263.8989163625432,
   682.6088188531035
  ],
  [
   0.9986116588823449,
   270.4517597225553,
   699.8803395760485
  ],
  [
   0.9986398367898617,
   277.17628061451575,
   717.6075883009144
  ],
  [
   0.9986674431771136,
   284.0771269519482,
   735.8029380937994
  ],
  [
   0.9986944896206765,
   291.1590752014047,
   754.4791046120536
  ],
  [
   0.9987209874632494,
   298.42703399297824,
   773.649155730062
  ],
  [
   0.998746947818355,
   305.886047833368,
   793.3265214384816
  ],
  [
   0.9987723815749462,
   313.54130092444467,
   813.5250040247848
  ],
  [
   0.9987972994019209,
   321.398121090322,
   834.2587885431346
  ],
  [
   0.9988217117525477,
   329.4619838162328,
   855.5424535823714
  ],
  [
   0.998845628868803,
   337.73851640197677,
   877.3909823395111
  ],
  [
   0.998869060785621,
   346.2335022337233,
   899.819774008827
  ],
  [
   0.9988920173350604,
   354.95288517730523,
   922.8446554948829
  ],
  [
   0.9989145081503871,
   363.90277409645165,
   946.4818934587125
  ],
  [
   0.9989365426700757,
   373.08944749970834,
   970.7482067071414
  ],
  [
   0.9989581301417314,
   382.5193583196291,
   995.6607789348066
  ],
  [
   0.9989792796259329,
   392.199138827905,
   1021.2372718286524
  ],
  [
   0.999,
   402.13560569097825,
   1047.4958385470172
  ]
 ],
 "lam1_tolman": [
  [
   0.07585801214232228,
   1.0044599051385952,
   0.01197590401670062
  ],
  [
   0.08605018096568307,
   1.0057488631053828,
   0.015435374218928164
  ],
  [
   0.09622437035708234,
   1.007202770104435,
   0.019336649776993287
  ],
  [
   0.10637849206802749,
   1.0088223294945904,
   0.023681293675286784
  ],
  [
   0.11651047450976351,
   1.0106083266330435,
   0.028471050573303187
  ],
  [
   0.12661826441556256,
   1.0125616295671365,
   0.03370784880747236
  ],
  [
   0.13669982847099788,
   1.0146831900370996,
   0.03939380261347601
  ],
  [
   0.14675315490951682,
   1.0169740445775077,
   0.045531214567749945
  ],
  [
   0.15677625507073292,
   1.0194353157193068,
   0.052122578252297415
  ],
  [
   0.16676716491896293,
   1.0220682132944128,
   0.05917058114731468
  ],
  [
   0.1767239465196544,
   1.0248740358450383,
   0.06667810775650461
  ],
  [
   0.18664468947146873,
   1.0278541721400807,
   0.07464824297034373
  ],
  [
   0.19652751229191395,
   1.0310101028010616,
   0.08308427567295258
  ],
  [
   0.20637056375455196,
   1.0343434021282947,
   0.09198970261476558
  ],
  [
   0.2161720241759425,
   1.0378557396003572,
   0.10136823246146154
  ],
  [
   0.22593010665062643,
   1.0415488823788468,
   0.1112237902638453
  ],
  [
   0.2356430582325927,
   1.0454246970432404,
   0.12156052204172495
  ],
  [
   0.2453091610618215,
   1.0494851518981239,
   0.13238279972302822
  ],
  [
   0.25492673343464073,
   1.0537323193186214,
   0.14369522635372964
  ],
  [
   0.26449413081678563,
   1.0581683782277773,
   0.15550264160245145
  ],
  [
   0.2740097467981975,
   1.0627956167096206,
   0.167810127568774
  ],
  [
   0.2834720139887505,
   1.0676164347631845,
   0.180623014904519
  ],
  [
   0.29287940485424296,
   1.0726333471988532,
   0.19394688925840858
  ],
  [
   0.3022304324921404,
   1.0778489866853198,
   0.20778759805382696
  ],
  [
   0.3115236513467023,
   1.0832661069497214,
   0.2221512576107792
  ],
  [
   0.3207576578632728,
   1.088887586134591,
   0.23704426062368125
  ],
  [
   0.3299310910816562,
   1.094716430320335,
   0.2524732840057881
  ],
  [
   0.3390426331686388,
   1.1007557772140815,
   0.2684452971135089
  ],
  [
   0.34809100988985664,
   1.1070089000138088,
   0.2849675703622848
  ],
  [
   0.35707499102133977,
   1.1134792114515892,
   0.30204768424744366
  ],
  [
   0.36599339070119247,
   1.1201702680213805,
   0.3196935387836367
  ],
  [
   0.3748450677219962,
   1.127085774398134,
   0.3379133633763291
  ],
  [
   0.38362892576463686,
   1.1342295880535884,
   0.3567157271397454
  ],
  [
   0.3923439135743769,
   1.1416057240749053,
   0.3761095496757726
  ],
  [
   0.40098902508009815,
   1.1492183601921926,
   0.3961041123287207
  ],
  [
   0.4095632994577477,
   1.1570718420215638,
   0.4167090699308029
  ],
  [
   0.418065821139115,
   1.1651706885288156,
   0.43793446305435035
  ],
  [
   0.42649571976715994,
   1.1735195977214188,
   0.4597907307854293
  ],
  [
   0.43485217009919913,
   1.1821234525742486,
   0.4822887240348471
  ],
  [
   0.4431343918593348,
   1.190987327194658,
   0.5054397194026334
  ],
  [
   0.45134164954158523,
   1.2001164932340804,
   0.5292554336106868
  ],
  [
   0.45947325216524204,
   1.2095164265513079,
   0.5537480385193796
  ],
  [
   0.46752855298404056,
   1.2191928141325312,
   0.5789301767437524
  ],
  [
   0.4755069491507823,
   1.2291515612747823,
   0.60481497788266
  ],
  [
   0.4834078813390988,
   1.239398799035965,
   0.631416075376577
  ],
  [
   0.4912308333240858,
   1.2499408919575352,
   0.6587476240056827
  ],
  [
   0.49897533152357243,
   1.2607844460620423,
   0.686824318042342
  ],
  [
   0.5066409445018213,
   1.271936317130128,
   0.7156614100674752
  ],
  [
   0.5142272824374768,
   1.283403619258108,
   0.7452747304619952
  ],
  [
   0.5217339965575982,
   1.295193733697975,
   0.775680707580885
  ],
  [
   0.5291607785396257,
   1.307314317980356,
   0.8068963886154179
  ],
  [
   0.5365073598831361,
   1.3197733153186724,
   0.8389394611484035
  ],
  [
   0.5437735112532432,
   1.3325789642923669,
   0.8718282754029673
  ],
  [
   0.5509590417974979,
   1.3457398088052723,
   0.9055818671821737
  ],
  [
   0.5580637984381338,
   1.359264708312411,
   0.9402199814950948
  ],
  [
   0.5650876651414911,
   1.3731628483075045,
   0.9757630968585985
  ],
  [
   0.5720305621664352,
   1.3874437510604074,
   1.0122324502608466
  ],
  [
   0.5788924452935629,
   1.4021172865910454,
   1.0496500627673249
  ],
  [
   0.5856733050369702,
   1.4171936838639574,
   1.088038765742937
  ],
  [
   0.592373165840321,
   1.4326835421833464,
   1.1274222276597643
  ],
  [
   0.5989920852589263,
   1.4485978427657813,
   1.167824981450282
  ],
  [
   0.6055301531295102,
   1.4649479604631341,
   1.209272452359368
  ],
  [
   0.6119874907292997,
   1.4817456756041394,
   1.2517909862391594
  ],
  [
   0.6183642499260354,
   1.4990031859181292,
   1.29540787822118
  ],
  [
   0.6246606123204582,
   1.5167331184993251,
   1.3401514016897118
  ],
  [
   0.6308767883827799,
   1.534948541764456,
   1.3860508374689038
  ],
  [
   0.6370130165846042,
   1.5536629773504647,
   1.4331365031238512
  ],
  [
   0.6430695625277109,
   1.572890411892668,
   1.4814397822626075
  ],
  [
   0.6490467180710691,
   1.592645308616977,
   1.5309931537120878
  ],
  [
   0.6549448004573962,
   1.61294261867236,
   1.5818302204255459
  ],
  [
   0.6607641514405244,
   1.6337977921228324,
   1.633985737964218
  ],
  [
   0.6665051364147849,
   1.6552267885098562,
   1.687495642378627
  ],
  [
   0.6721681435475708,
   1.6772460868890517,
   1.7423970772991382
  ],
  [
   0.6777535829161795,
   1.6998726952355396,
   1.7987284200262985
  ],
  [
   0.6832618856499891,
   1.7231241591061597,
   1.8565293063962034
  ],
  [
   0.6886935030789639,
   1.7470185694373623,
   1.9158406541770785
  ],
  [
   0.6940489058894342,
   1.7715745693517517,
   1.976704684737492
  ],
  [
   0.6993285832880418,
   1.79681135983696,
   2.0391649427103684
  ],
  [
   0.7045330421746883,
   1.8227487041573898,
   2.103266313361573
  ],
  [
   0.7096628063252738,
   1.8494069308508934,
   2.1690550373592803
  ],
  [
   0.7147184155849605,
   1.8768069351617065,
   2.236578722630889
  ],
  [
   0.7197004250726438,
   1.9049701787564401,
   2.3058863529850564
  ],
  [
   0.7246094043972677,
   1.9339186875708625,
   2.377028293173101
  ],
  [
   0.7294459368865682,
   1.9636750476371385,
   2.4500562900673217
  ],
  [
   0.7342106188287839,
   1.9942623987461832,
   2.525023469635656
  ],
  [
   0.7389040587278243,
   2.0257044258077075,
   2.601984329408939
  ],
  [
   0.7435268765723424,
   2.058025347782259,
   2.6809947261542955
  ],
  [
   0.7480797031191128,
   2.0912499040759336,
   2.7621118584959947
  ],
  [
   0.7525631791910767,
   2.1254033383060387,
   2.845394244265272
  ],
  [
   0.7569779549903685,
   2.1605113793776702,
   2.9309016923988667
  ],
  [
   0.7613246894266045,
   2.196600219827922,
   3.0186952692714226
  ],
  [
   0.765604049460673,
   2.233696491443131,
   3.1088372594064775
  ],
  [
   0.7698167094642262,
   2.2718272381859235,
   3.201391120594364
  ],
  [
   0.7739633505950435,
   2.3110198865150395,
   3.2964214335266937
  ],
  [
   0.7780446601883961,
   2.351302213231153,
   3.393993846160611
  ],
  [
   0.7820613311645161,
   2.392702311035555,
   3.4941750131340785
  ],
  [
   0.786014061452236,
   2.4352485520435927,
   3.5970325306632516
  ],
  [
   0.7899035534288394,
   2.4789695495558215,
   3.7026348674805627
  ],
  [
   0.793730513376136,
   2.5238941184506904,
   3.8110512924985995
  ],
  [
   0.7974956509527404,
   2.5700512346210984,
   3.9223518000058424
  ],
  [
   0.8011996786825195,
   2.6174699939380095,
   4.036607033331937
  ],
  [
   0.8048433114591409,
   2.6661795712800127,
   4.1538882080405
  ],
  [
   0.8084272660666345,
   2.7162091802155053,
   4.274267035813027
  ],
  [
   0.8119522607158631,
   2.7675880339691314,
   4.397815650289184
  ],
  [
   0.8154190145967691,
   2.8203453083378993,
   4.524606536212227
  ],
  [
   0.8188282474462558,
   2.874510107242243,
   4.654712463278617
  ],
  [
   0.8221806791315373,
   2.9301114316092707,
   4.788206426132022
  ],
  [
   0.825477029248779,
   2.98717815228133,
   4.925161591950584
  ],
  [
   0.8287180167368348,
   3.045738987620015,
   5.065651257040756
  ],
  [
   0.8319043595058736,
   3.105822486443978,
   5.209748813807277
  ],
  [
   0.8350367740806759,
   3.1674570168854226,
   5.357527729372921
  ],
  [
   0.8381159752583698,
   3.2306707616841313,
   5.509061537002354
  ],
  [
   0.8411426757803647,
   3.2954917203573113,
   5.664423841334758
  ],
  [
   0.8441175860182346,
   3.361947718590129,
   5.823688338250112
  ],
  [
   0.8470414136732896,
   3.4300664250885298,
   5.9869288499946824
  ],
  [
   0.8499148634895733,
   3.499875376023772,
   6.154219375967583
  ],
  [
   0.852738636980013,
   3.5714020070863532,
   6.32563415934992
  ],
  [
   0.8555134321654437,
   3.644673693037572,
   6.501247769491424
  ],
  [
   0.8582399433262276,
   3.719717794553647,
   6.681135199781561
  ],
  [
   0.8609188607661786,
   3.7965617120225303,
   6.865371980448985
  ],
  [
   0.8635508705885082,
   3.875232945867113,
   7.054034305550485
  ],
  [
   0.8661366544834946,
   3.955759162871347,
   7.247199173201376
  ],
  [
   0.8686768895275887,
   4.038168267908291,
   7.4449445379278805
  ],
  [
   0.8711722479936564,
   4.122488480405103,
   7.6473494738760595
  ],
  [
   0.8736233971720666,
   4.2087484148324075,
   7.85449434749791
  ],
  [
   0.8760309992023264,
   4.29697716447436,
   8.066460998253918
  ],
  [
   0.8783957109149715,
   4.387204387720004,
   8.283332925819735
  ],
  [
   0.8807181836834157,
   4.479460396118677,
   8.50519548227118
  ],
  [
   0.8829990632854693,
   4.573776243456733,
   8.73213606773184
  ],
  [
   0.885238989774234,
   4.670183815142779,
   8.964244328011514
  ],
  [
   0.887438597358088,
   4.768715917229618,
   9.201612352830884
  ],
  [
   0.8895985142894742,
   4.869406364450322,
   9.444334873312606
  ],
  [
   0.8917193627622082,
   4.972290066705281,
   9.692509457527946
  ],
  [
   0.8938017588170296,
   5.077403113499795,
   9.946236703004061
  ],
  [
   0.8958463122551169,
   5.184782855900132,
   10.205620425228673
  ],
  [
   0.897853626559296,
   5.294467985643475,
   10.470767841318171
  ],
  [
   0.8998242988226735,
   5.406498611108517,
   10.741789748157991
  ],
  [
   0.9017589196844308,
   5.5209163299191815,
   11.01880069445417
  ],
  [
   0.9036580732725189,
   5.6377642980205955,
   11.301919146271302
  ],
  [
   0.9055223371530003,
   5.757087295131921,
   11.591267645769559
  ],
  [
   0.9073522822857848,
   5.878931786531904,
   11.886972962957119
  ],
  [
   0.9091484729865169,
   6.003345981192138,
   12.189166240403441
  ],
  [
   0.9109114668943722,
   6.1303798863208065,
   12.497983130962336
  ],
  [
   0.9126418149455273,
   6.260085358422839,
   12.813563928649002
  ],
  [
   0.9143400613520741,
   6.392516151022629,
   13.136053692906874
  ],
  [
   0.9160067435861519,
   6.52772795922964,
   13.4656023665795
  ],
  [
   0.9176423923690769,
   6.66577846135658,
   13.802364887972463
  ],
  [
   0.9192475316652573,
   6.806727357828731,
   14.146501297462146
  ],
  [
   0.9208226786806807,
   6.950636407638212,
   14.498176839147161
  ],
  [
   0.9223683438657716,
   7.097569462624572,
   14.857562058110268
  ],
  [
   0.923885030922421,
   7.247592499871441,
   15.224832893884358
  ],
  [
   0.9253732368149924,
   7.400773652518891,
   15.600170770746626
  ],
  [
   0.9268334517851182,
   7.557183239307448,
   15.983762685512287
  ],
  [
   0.9282661593701017,
   7.71689379317114,
   16.375801293511316
  ],
  [
   0.9296718364247476,
   7.879980089193154,
   16.776484993429523
  ],
  [
   0.9310509531464495,
   8.046519172255726,
   17.186018011749464
  ],
  [
   0.9324039731033651,
   8.21659038469226,
   17.604610487476805
  ],
  [
   0.9337313532655178,
   8.390275394263258,
   18.032478557879827
  ],
  [
   0.9350335440386675,
   8.567658222761773,
   18.469844445940158
  ],
  [
   0.9363109893007976,
   8.748825275541494,
   18.916936550189163
  ],
  [
   0.937564126441072,
   8.933865372258916,
   19.373989537610083
  ],
  [
   0.938793386401117,
   9.122869779101032,
   19.84124444024263
  ],
  [
   0.9399991937184933,
   9.315932242750936,
   20.318948756089792
  ],
  [
   0.9411819665722222,
   9.513149026335881,
   20.80735655491134
  ],
  [
   0.942342116830239,
   9.714618947571225,
   21.306728589421624
  ],
  [
   0.9434800500986488,
   9.920443419304638,
   21.817332412389696
  ],
  [
   0.9445961657726641,
   10.130726492633112,
   22.339442500069566
  ],
  [
   0.9456908570891112,
   10.345574902749936,
   22.873340382354044
  ],
  [
   0.9467645111803907,
   10.56509811765428,
   23.419314779988746
  ],
  [
   0.9478175091297885,
   10.789408389832234,
   23.977661749130718
  ],
  [
   0.948850226028031,
   11.018620810995055,
   24.548684833479324
  ],
  [
   0.9498630310309886,
   11.252853369947768,
   25.132695224180566
  ],
  [
   0.9508562874184286,
   11.492227013628183,
   25.730011927627235
  ],
  [
   0.95183035265373,
   11.736865711349488,
   26.34096194125926
  ],
  [
   0.9527855784444681,
   11.986896522258853,
   26.96588043742274
  ],
  [
   0.9537223108037886,
   12.242449666009982,
   27.60511095530854
  ],
  [
   0.9546408901124875,
   12.503658596638497,
   28.259005600969843
  ],
  [
   0.9555416511817205,
   12.770660079616652,
   28.927925255390246
  ],
  [
   0.9564249233162675,
   13.043594272063535,
   29.61223979056992
  ],
  [
   0.9572910303782813,
   13.322604806071581,
   30.312328293561873
  ],
  [
   0.9581402908514532,
   13.607838875123468,
   31.028579298421352
  ],
  [
   0.9589730179055286,
   13.899447323561889,
   31.76139102600372
  ],
  [
   0.9597895194611132,
   14.197584739081856,
   32.51117163156125
  ],
  [
   0.9605900982547094,
   14.502409548223048,
   33.278339460111134
  ],
  [
   0.9613750519039257,
   14.814084114838714,
   34.063323309537495
  ],
  [
   0.9621446729728073,
   15.132774841533015,
   34.86656270144089
  ],
  [
   0.9628992490372347,
   15.4586522740579,
   35.68850815972684
  ],
  [
   0.9636390627503436,
   15.79189120868444,
   36.5296214970039
  ],
  [
   0.9643643919079177,
   16.132670802548894,
   37.390376108804894
  ],
  [
   0.9650755095137122,
   16.481174687012615,
   38.27125727575953
  ],
  [
   0.9657726838446659,
   16.83759108405657,
   39.17276247378512
  ],
  [
   0.9664561785159608,
   17.20211292576168,
   40.09540169244753
  ],
  [
   0.9671262525458949,
   17.574937976926496,
   41.03969776163941
  ],
  [
   0.9677831604205289,
   17.956268960879395,
   42.006186686739625
  ],
  [
   0.9684271521580774,
   18.346313688553067,
   42.99541799244003
  ],
  [
   0.9690584733730089,
   18.745285190894453,
   44.00795507544301
  ],
  [
   0.9696773653398286,
   19.153401854701567,
   45.04437556627798
  ],
  [
   0.9702840650565134,
   19.570887561961356,
   46.105271700438394
  ],
  [
   0.9708788053075734,
   19.99797183278702,
   47.191250699105325
  ],
  [
   0.9714618147267158,
   20.434889972055355,
   48.302935159727845
  ],
  [
   0.972033317859087,
   20.881883219840912,
   49.44096345672009
  ],
  [
   0.9725935352230726,
   21.33919890575539,
   50.60599015256547
  ],
  [
   0.9731426833716332,
   21.80709060729985,
   51.798686419615805
  ],
  [
   0.9736809749531585,
   22.285818312349466,
   53.01974047290491
  ],
  [
   0.9742086187718219,
   22.775648585870645,
   54.26985801424362
  ],
  [
   0.9747258198474181,
   23.27685474101093,
   55.54976268797057
  ],
  [
   0.9752327794746718,
   23.789717014674274,
   56.86019654865869
  ],
  [
   0.9757296952819985,
   24.314522747697026,
   58.20192054108598
  ],
  [
   0.9762167612897099,
   24.851566569778928,
   59.57571499288041
  ],
  [
   0.9766941679676486,
   25.401150589271147,
   60.98238012011252
  ],
  [
   0.9771621022922429,
   25.96358458798565,
   62.42273654627219
  ],
  [
   0.9776207478029715,
   26.53918622113705,
   63.89762583492707
  ],
  [
   0.9780702846582298,
   27.128281222587848,
   65.40791103651696
  ],
  [
   0.9785108896905891,
   27.731203615510378,
   66.95447724958791
  ],
  [
   0.9789427364614423,
   28.348295928648287,
   68.53823219695117
  ],
  [
   0.9793659953150299,
   28.97990941830482,
   70.16010681710836
  ],
  [
   0.9797808334318406,
   29.62640429622938,
   71.82105587139856
  ],
  [
   0.9801874148813814,
   30.288149963555227,
   73.5220585672758
  ],
  [
   0.9805859006743142,
   30.965525250966433,
   75.26411919819054
  ],
  [
   0.9809764488139545,
   31.658918665247313,
   77.04826780048509
  ],
  [
   0.9813592143471308,
   32.36872864240288,
   78.87556082780469
  ],
  [
   0.981734349414401,
   33.0953638075222,
   80.74708184348269
  ],
  [
   0.9821020032996254,
   33.83924324157121,
   82.66394223139741
  ],
  [
   0.9824623224788952,
   34.60079675530295,
   84.6272819258016
  ],
  [
   0.9828154506688163,
   35.38046517048159,
   86.63827016064818
  ],
  [
   0.9831615288741471,
   36.1787006086156,
   88.69810623893301
  ],
  [
   0.9835006954347928,
   36.99596678740825,
   90.80802032261013
  ],
  [
   0.983833086072156,
   37.83273932513595,
   92.96927424363994
  ],
  [
   0.9841588339348446,
   38.689506053165594,
   95.1831623367347
  ],
  [
   0.98447806964374,
   39.5667673368398,
   97.45101229440995
  ],
  [
   0.9847909213364269,
   40.465036404955754,
   99.7741860449453
  ],
  [
   0.9850975147109877,
   41.384839688043535,
   102.15408065380909
  ],
  [
   0.9853979730691632,
   42.326717165818934,
   104.59212924951085
  ],
  [
   0.9856924173588847,
   43.29122272376696,
   107.08980197384538
  ],
  [
   0.9859809662161789,
   44.27892451944925,
   109.64860695801916
  ],
  [
   0.9862637360064512,
   45.290405358585474,
   112.27009132484501
  ],
  [
   0.986540840865149,
   46.32626308123302,
   114.95584221785923
  ],
  [
   0.9868123927378124,
   47.38711095834818,
   117.7074878581119
  ],
  [
   0.9870785014195133,
   48.47357809900023,
   120.52669862935888
  ],
  [
   0.9873392745936899,
   49.58630986853618,
   123.4151881924457
  ],
  [
   0.9875948178703811,
   50.7259683179895,
   126.37471462966784
  ],
  [
   0.9878452348238644,
   51.89323262505079,
   129.40708161995485
  ],
  [
   0.9880906270297045,
   53.08879954690062,
   132.5141396456776
  ],
  [
   0.9883310941012159,
   54.31338388524136,
   135.69778723197874
  ],
  [
   0.9885667337253465,
   55.56771896386707,
   138.95997221952877
  ],
  [
   0.9887976416979879,
   56.85255711908941,
   142.30269307155638
  ],
  [
   0.9890239119587156,
   58.16867020338769,
   145.72800021613466
  ],
  [
   0.989245636624969,
   59.51685010266647,
   149.23799742474532
  ],
  [
   0.989462906025673,
   60.89790926744633,
   152.83484322798918
  ],
  [
   0.9896758087343107,
   62.312681258407906,
   156.52075236956335
  ],
  [
   0.98988443160145,
   63.762021306663236,
   160.29799729950227
  ],
  [
   0.9900888597867337,
   65.24680688917725,
   164.16890970780986
  ],
  [
   0.9902891767903358,
   66.76793831971511,
   168.13588209948557
  ],
  [
   0.9904854644838934,
   68.32633935579321,
   172.201369412217
  ],
  [
   0.9906778031409184,
   69.92295782204708,
   176.36789067784215
  ],
  [
   0.9908662714666957,
   71.55876625043977,
   180.63803072871042
  ],
  [
   0.9910509466276759,
   73.23476253784355,
   185.01444195036262
  ],
  [
   0.9912319042803657,
   74.95197062137562,
   189.49984608154668
  ],
  [
   0.9914092185997263,
   76.71144117209394,
   194.09703606318243
  ],
  [
   0.9915829623070829,
   78.51425230742778,
   198.8088779372781
  ],
  [
   0.9917532066975532,
   80.36151032297201,
   203.63831279747257
  ],
  [
   0.9919200216670025,
   82.25435044410852,
   208.58835879243998
  ],
  [
   0.9920834757385286,
   84.19393759801527,
   213.66211318365305
  ],
  [
   0.9922436360884863,
   86.18146720664181,
   218.86275445904556
  ],
  [
   0.9924005685720563,
   88.21816600121291,
   224.19354450407403
  ],
  [
   0.9925543377483645,
   90.30529285885767,
   229.65783083177024
  ],
  [
   0.9927050069051592,
   92.44413966196021,
   235.25904887337504
  ],
  [
   0.9928526380830519,
   94.63603218088835,
   241.00072433130234
  ],
  [
   0.9929972920993283,
   96.88233098071916,
   246.88647559608532
  ],
  [
   0.9931390285713348,
   99.18443235261981,
   252.92001622905966
  ],
  [
   0.9932779059394495,
   101.5437692705947,
   259.1051575126788
  ],
  [
   0.9934139814896393,
   103.96181237426107,
   265.4458110702291
  ],
  [
   0.9935473113756148,
   106.44007097840017,
   271.945991556935
  ],
  [
   0.9936779506405843,
   108.98009411001087,
   278.6098194243935
  ],
  [
   0.993805953238616,
   111.58347157361263,
   285.4415237603297
  ],
  [
   0.9939313720556135,
   114.25183504562249,
   292.4454452058714
  ],
  [
   0.9940542589299103,
   116.98685919854019,
   299.62603895230205
  ],
  [
   0.9941746646724895,
   119.79026285584713,
   306.98787781970475
  ],
  [
   0.9942926390868352,
   122.66381017835346,
   314.5356554194625
  ],
  [
   0.9944082309884202,
   125.60931188296674,
   322.2741894032015
  ],
  [
   0.9945214882238371,
   128.62862649513997,
   330.20842480149
  ],
  [
   0.9946324576895776,
   131.72366163458565,
   338.34343745134595
  ],
  [
   0.9947411853504661,
   134.8963753370258,
   346.68443751972313
  ],
  [
   0.9948477162577529,
   138.1487774118488,
   355.2367731227743
  ],
  [
   0.9949520945668734,
   141.48293083675352,
   364.00593404373956
  ],
  [
   0.9950543635548776,
   144.900953190381,
   372.9975555521271
  ],
  [
   0.9951545656375365,
   148.405018124744,
   382.2174223289893
  ],
  [
   0.9952527423861292,
   151.9973568774967,
   391.67147249844203
  ],
  [
   0.9953489345439182,
   155.68025982576015,
   401.36580176998456
  ],
  [
   0.9954431820423165,
   159.45607808258052,
   411.3066676944928
  ],
  [
   0.9955355240167522,
   163.32722513704493,
   421.5004940366204
  ],
  [
   0.9956259988222349,
   167.2961785394076,
   431.9538752672161
  ],
  [
   0.9957146440486316,
   171.3654816325098,
   442.67358117917604
  ],
  [
   0.9958014965356534,
   175.53774533059632,
   453.6665616296755
  ],
  [
   0.9958865923875607,
   179.81564994703683,
   464.93995141280004
  ],
  [
   0.9959699669875909,
   184.2019470721925,
   476.50107526588386
  ],
  [
   0.9960516550121127,
   188.69946150289962,
   488.3574530134806
  ],
  [
   0.9961316904445131,
   193.3110932249121,
   500.516804852544
  ],
  [
   0.9962101065888208,
   198.03981944989064,
   512.9870567830528
  ],
  [
   0.9962869360830707,
   202.88869670839145,
   525.7763461879534
  ],
  [
   0.9963622109124145,
   207.8608630003811,
   538.8930275664934
  ],
  [
   0.996435962421981,
   212.95954000496732,
   552.3456784254481
  ],
  [
   0.9965082213294921,
   218.1880353509577,
   566.1431053325413
  ],
  [
   0.9965790177376372,
   223.5497449498714,
   580.294350136394
  ],
  [
   0.9966483811462107,
   229.04815539325676,
   594.8086963579407
  ],
  [
   0.9967163404640176,
   234.68684641607373,
   609.6956757580025
  ],
  [
   0.9967829240205506,
   240.46949342791325,
   624.9650750857458
  ],
  [
   0.9968481595774432,
   246.39987011406936,
   640.626943013399
  ],
  [
   0.9969120743397026,
   252.48185110828436,
   656.6915972620826
  ],
  [
   0.996974694966726,
   258.71941473927063,
   673.1696319243619
  ],
  [
   0.9970360475831053,
   265.11664585302253,
   690.0719249888909
  ],
  [
   0.997096157789223,
   271.6777387130267,
   707.4096460727702
  ],
  [
   0.9971550506716439,
   278.4069999805729,
   725.1942643674895
  ],
  [
   0.9972127508133054,
   285.3088517774332,
   743.437556804506
  ],
  [
   0.997269282303511,
   292.387834833084,
   762.1516164462499
  ],
  [
   0.9973246687477301,
   299.6486117190289,
   781.3488611093868
  ],
  [
   0.9973789332772078,
   307.09597017249877,
   801.0420422264007
  ],
  [
   0.9974320985583883,
   314.7348265120595,
   821.2442539522489
  ],
  [
   0.9974841868021549,
   322.5702291478367,
   841.96894252331
  ],
  [
   0.9975352197728904,
   330.6073621887269,
   863.2299158749496
  ],
  [
   0.997585218797362,
   338.8515491497113,
   885.0413535260037
  ],
  [
   0.9976342047734313,
   347.30825676161004,
   907.4178167364253
  ],
  [
   0.9976821981785968,
   355.98309888654444,
   930.374258946799
  ],
  [
   0.9977292190783673,
   364.88184054168033,
   953.9260365066026
  ],
  [
   0.9977752871344735,
   374.0104020352371,
   978.0889197017484
  ],
  [
   0.9978204216129184,
   383.37486321621475,
   1002.8791040854962
  ],
  [
   0.9978646413918701,
   392.98146784226543,
   1028.3132221242902
  ],
  [
   0.9979079649694008,
   402.83662806942976,
   1054.408355168575
  ],
  [
   0.9979504104710726,
   412.9469290658937,
   1081.182045754323
  ],
  [
   0.9979919956573764,
   423.3191337531584,
   1108.6523102443236
  ],
  [
   0.9980327379310238,
   433.96018768097275,
   1136.8376518261218
  ],
  [
   0.9980726543440955,
   444.8772240364987,
   1165.7570738679115
  ],
  [
   0.9981117616050506,
   456.07756879108115,
   1195.430093641368
  ],
  [
   0.9981500760855959,
   467.568745996543,
   1225.8767564431264
  ],
  [
   0.9981876138274227,
   479.3584832142474,
   1257.1176500704505
  ],
  [
   0.9982243905488083,
   491.45471711293374,
   1289.1739197467402
  ],
  [
   0.9982604216510892,
   503.8655992118358,
   1322.0672834345614
  ],
  [
   0.9982957222250061,
   516.5995017859935,
   1355.820047581141
  ],
  [
   0.9983303070569236,
   529.665023936019,
   1390.4551233023894
  ],
  [
   0.9983641906349273,
   543.0709978268677,
   1425.996043017583
  ],
  [
   0.9983973871548003,
   556.8264951003943,
   1462.4669775474472
  ],
  [
   0.9984299105258818,
   570.9408334668474,
   1499.8927536893946
  ],
  [
   0.9984617743768097,
   585.4235834796908,
   1538.298872281606
  ],
  [
   0.9984929920611495,
   600.2845754997243,
   1577.7115267718968
  ],
  [
   0.9985235766629119,
   615.5339068532473,
   1618.1576223040015
  ],
  [
   0.998553541001961,
   631.1819491899079,
   1659.6647953363354
  ],
  [
   0.9985828976393156,
   647.2393560461018,
   1702.2614338088654
  ],
  [
   0.9986116588823449,
   663.7170706193461,
   1745.976697872559
  ],
  [
   0.9986398367898617,
   680.6263337598243,
   1790.8405411979293
  ],
  [
   0.9986674431771136,
   697.9786921850426,
   1836.8837328785319
  ],
  [
   0.9986944896206765,
   715.7860069241774,
   1884.1378799469344
  ],
  [
   0.9987209874632494,
   734.0604619984456,
   1932.6354505200663
  ],
  [
   0.998746947818355,
   752.8145733439991,
   1982.4097975912734
  ],
  [
   0.9987723815749462,
   772.0611979844217,
   2033.4951834879548
  ],
  [
   0.9987972994019209,
   791.8135434597879,
   2085.926805013342
  ],
  [
   0.9988217117525477,
   812.0851775198147,
   2139.7408192924986
  ],
  [
   0.998845628868803,
   832.8900380878956,
   2194.9743703406516
  ],
  [
   0.998869060785621,
   854.2424435042832,
   2251.6656163758944
  ],
  [
   0.9988920173350604,
   876.1571030563598,
   2309.8537578974283
  ],
  [
   0.9989145081503871,
   898.6491278028533,
   2369.5790665476393
  ],
  [
   0.9989365426700757,
   921.7340417035649,
   2430.8829147888378
  ],
  [
   0.9989581301417314,
   945.4277930604928,
   2493.8078064103647
  ],
  [
   0.9989792796259329,
   969.7467662752497,
   2558.397407879141
  ],
  [
   0.999,
   994.7077939424659,
   2624.6965805861228
  ]
 ],
 "lam0_noinertia": [
  [
   0.07585801214232228,
   1.0028444095159437,
   0.005980735057313346
  ],
  [
   0.08605018096568307,
   1.0036648306506373,
   0.00770570208047562
  ],
  [
   0.09622437035708234,
   1.0045893604647183,
   0.009649522283772543
  ],
  [
   0.10637849206802749,
   1.0056181296998892,
   0.01181245650919008
  ],
  [
   0.11651047450976351,
   1.006751284040697,
   0.014194795431636561
  ],
  [
   0.12661826441556256,
   1.0079889842002667,
   0.01679685973564486
  ],
  [
   0.13669982847099788,
   1.0093314060142013,
   0.01961900031032413
  ],
  [
   0.14675315490951682,
   1.0107787405437023,
   0.022661598462653885
  ],
  [
   0.15677625507073292,
   1.0123311941874729,
   0.02592506614925985
  ],
  [
   0.16676716491896293,
   1.0139889888028326,
   0.02940984622678993
  ],
  [
   0.1767239465196544,
   1.0157523618354056,
   0.033116412721081276
  ],
  [
   0.18664468947146873,
   1.0176215664585537,
   0.037045271115208896
  ],
  [
   0.19652751229191395,
   1.0195968717215618,
   0.04119695865665296
  ],
  [
   0.20637056375455196,
   1.0216785627073488,
   0.045572044683719906
  ],
  [
   0.2161720241759425,
   1.0238669406995184,
   0.05017113097142698
  ],
  [
   0.22593010665062643,
   1.0261623233588675,
   0.05499485209704123
  ],
  [
   0.2356430582325927,
   1.0285650449095107,
   0.06004387582550682
  ],
  [
   0.2453091610618215,
   1.0310754563348794,
   0.06531890351492753
  ],
  [
   0.25492673343464073,
   1.0336939255831448,
   0.07082067054243288
  ],
  [
   0.26449413081678563,
   1.0364208377829975,
   0.07654994675055463
  ],
  [
   0.2740097467981975,
   1.039256595469167,
   0.08250753691447257
  ],
  [
   0.2834720139887505,
   1.0422016188182581,
   0.08869428123032913
  ],
  [
   0.29287940485424296,
   1.0452563458948665,
   0.09511105582491199
  ],
  [
   0.3022304324921404,
   1.0484212329081366,
   0.1017587732869861
  ],
  [
   0.3115236513467023,
   1.0516967544789044,
   0.10863838322057062
  ],
  [
   0.3207576578632728,
   1.0550834039175692,
   0.11575087282046599
  ],
  [
   0.3299310910816562,
   1.0585816935128296,
   0.12309726747035162
  ],
  [
   0.3390426331686388,
   1.0621921548315234,
   0.13067863136375066
  ],
  [
   0.34809100988985664,
   1.0659153390295024,
   0.1384960681482722
  ],
  [
   0.35707499102133977,
   1.069751817174065,
   0.14655072159335267
  ],
  [
   0.36599339070119247,
   1.0737021805777176,
   0.15484377628198986
  ],
  [
   0.3748450677219962,
   1.0777670411437705,
   0.16337645832669875
  ],
  [
   0.38362892576463686,
   1.0819470317236919,
   0.17215003611017488
  ],
  [
   0.3923439135743769,
   1.0862428064865906,
   0.18116582105093945
  ],
  [
   0.40098902508009815,
   1.0906550413008487,
   0.19042516839443888
  ],
  [
   0.4095632994577477,
   1.0951844341281982,
   0.19992947802993113
  ],
  [
   0.418065821139115,
   1.099831705430349,
   0.20968019533360438
  ],
  [
   0.42649571976715994,
   1.1045975985884564,
   0.21967881203826464
  ],
  [
   0.43485217009919913,
   1.1094828803354908,
   0.22992686713008842
  ],
  [
   0.4431343918593348,
   1.1144883412017939,
   0.2404259477727898
  ],
  [
   0.45134164954158523,
   1.11961479597398,
   0.2511776902596455
  ],
  [
   0.45947325216524204,
   1.1248630841673766,
   0.26218378099379414
  ],
  [
   0.46752855298404056,
   1.1302340705121907,
   0.2734459574972384
  ],
  [
   0.4755069491507823,
   1.1357286454536335,
   0.2849660094489365
  ],
  [
   0.4834078813390988,
   1.1413477256660942,
   0.29674577975249394
  ],
  [
   0.4912308333240858,
   1.1470922545816828,
   0.30878716563376046
  ],
  [
   0.49897533152357243,
   1.152963202933225,
   0.3210921197688348
  ],
  [
   0.5066409445018213,
   1.1589615693119526,
   0.33366265144283835
  ],
  [
   0.5142272824374768,
   1.1650883807400048,
   0.34650082773993013
  ],
  [
   0.5217339965575982,
   1.1713446932579856,
   0.35960877476487296
  ],
  [
   0.5291607785396257,
   1.1777315925277043,
   0.3729886788965806
  ],
  [
   0.5365073598831361,
   1.1842501944502288,
   0.38664278807407526
  ],
  [
   0.5437735112532432,
   1.1909016457994852,
   0.40057341311507644
  ],
  [
   0.5509590417974979,
   1.1976871248714318,
   0.4147829290677425
  ],
  [
   0.5580637984381338,
   1.2046078421490514,
   0.4292737765957008
  ],
  [
   0.5650876651414911,
   1.2116650409831768,
   0.44404846339684056
  ],
  [
   0.5720305621664352,
   1.218859998289316,
   0.45910956565599637
  ],
  [
   0.5788924452935629,
   1.226194025260537,
   0.4744597295318555
  ],
  [
   0.5856733050369702,
   1.2336684680964567,
   0.4901016726783006
  ],
  [
   0.592373165840321,
   1.2412847087484438,
   0.506038185800259
  ],
  [
   0.5989920852589263,
   1.2490441656809703,
   0.5222721342443457
  ],
  [
   0.6055301531295102,
   1.2569482946491863,
   0.5388064596242461
  ],
  [
   0.6119874907292997,
   1.2649985894926408,
   0.5556441814809886
  ],
  [
   0.6183642499260354,
   1.2731965829451195,
   0.5727883989779607
  ],
  [
   0.6246606123204582,
   1.2815438474604872,
   0.5902422926307268
  ],
  [
   0.6308767883827799,
   1.2900419960544174,
   0.6080091260713866
  ],
  [
   0.6370130165846042,
   1.298692683161843,
   0.626092247847313
  ],
  [
   0.6430695625277109,
   1.3074976055099174,
   0.6444950932539454
  ],
  [
   0.6490467180710691,
   1.3164585030062297,
   0.6632211862012589
  ],
  [
   0.6549448004573962,
   1.3255771596419847,
   0.6822741411133936
  ],
  [
   0.6607641514405244,
   1.3348554044097671,
   0.7016576648609265
  ],
  [
   0.6665051364147849,
   1.3442951122354985,
   0.7213755587250158
  ],
  [
   0.6721681435475708,
   1.3538982049240982,
   0.7414317203926435
  ],
  [
   0.6777535829161795,
   1.3636666521183083,
   0.761830145981998
  ],
  [
   0.6832618856499891,
   1.3736024722700693,
   0.7825749320969151
  ],
  [
   0.6886935030789639,
   1.3837077336237547,
   0.8036702779091438
  ],
  [
   0.6940489058894342,
   1.3939845552104881,
   0.8251204872670492
  ],
  [
   0.6993285832880418,
   1.4044351078526909,
   0.8469299708291871
  ],
  [
   0.7045330421746883,
   1.415061615177894,
   0.8691032482210033
  ],
  [
   0.7096628063252738,
   1.425866354640776,
   0.8916449502127185
  ],
  [
   0.7147184155849605,
   1.4368516585522504,
   0.9145598209162709
  ],
  [
   0.7197004250726438,
   1.4480199151143505,
   0.9378527199989177
  ],
  [
   0.7246094043972677,
   1.459373569459507,
   0.9615286249109262
  ],
  [
   0.7294459368865682,
   1.4709151246927143,
   0.9855926331244822
  ],
  [
   0.7342106188287839,
   1.4826471429349328,
   1.0100499643807472
  ],
  [
   0.7389040587278243,
   1.494572246365943,
   1.0349059629416348
  ],
  [
   0.7435268765723424,
   1.5066931182647232,
   1.0601660998426627
  ],
  [
   0.7480797031191128,
   1.519012504045255,
   1.085835975142897
  ],
  [
   0.7525631791910767,
   1.531533212285526,
   1.1119213201676958
  ],
  [
   0.7569779549903685,
   1.5442581157473014,
   1.1384279997395932
  ],
  [
   0.7613246894266045,
   1.557190152384085,
   1.1653620143923997
  ],
  [
   0.765604049460673,
   1.5703323263345006,
   1.1927295025631044
  ],
  [
   0.7698167094642262,
   1.583687708898133,
   1.2205367427559317
  ],
  [
   0.7739633505950435,
   1.597259439490684,
   1.2487901556723757
  ],
  [
   0.7780446601883961,
   1.6110507265750889,
   1.2774963063007696
  ],
  [
   0.7820613311645161,
   1.6250648485650452,
   1.3066619059583957
  ],
  [
   0.786014061452236,
   1.6393051546971888,
   1.3362938142788612
  ],
  [
   0.7899035534288394,
   1.6537750658679415,
   1.366399041136893
  ],
  [
   0.793730513376136,
   1.6684780754308504,
   1.3969847485023916
  ],
  [
   0.7974956509527404,
   1.6834177499500045,
   1.4280582522150709
  ],
  [
   0.8011996786825195,
   1.6985977299049104,
   1.4596270236705395
  ],
  [
   0.8048433114591409,
   1.7140217303420062,
   1.4916986914083799
  ],
  [
   0.8084272660666345,
   1.7296935414677397,
   1.5242810425921118
  ],
  [
   0.8119522607158631,
   1.7456170291779944,
   1.5573820243707641
  ],
  [
   0.8154190145967691,
   1.7617961355183773,
   1.5910097451111174
  ],
  [
   0.8188282474462558,
   1.7782348790697522,
   1.6251724754894428
  ],
  [
   0.8221806791315373,
   1.7949373552531909,
   1.6598786494311166
  ],
  [
   0.825477029248779,
   1.8119077365483625,
   1.6951368648861536
  ],
  [
   0.8287180167368348,
   1.8291502726192366,
   1.7309558844283517
  ],
  [
   0.8319043595058736,
   1.8466692903408517,
   1.767344635665533
  ],
  [
   0.8350367740806759,
   1.8644691937208113,
   1.8043122114480654
  ],
  [
   0.8381159752583698,
   1.8825544637090876,
   1.8418678698627342
  ],
  [
   0.8411426757803647,
   1.9009296578896844,
   1.880021033998833
  ],
  [
   0.8441175860182346,
   1.9195994100477234,
   1.9187812914734548
  ],
  [
   0.8470414136732896,
   1.9385684296055463,
   1.958158393702837
  ],
  [
   0.8499148634895733,
   1.95784150092153,
   1.998162254906901
  ],
  [
   0.852738636980013,
   1.977423482445441,
   2.0388029508342203
  ],
  [
   0.8555134321654437,
   1.997319305724392,
   2.0800907171951644
  ],
  [
   0.8582399433262276,
   2.0175339742536673,
   2.1220359477912725
  ],
  [
   0.8609188607661786,
   2.038072562167077,
   2.1646491923296383
  ],
  [
   0.8635508705885082,
   2.0589402127618817,
   2.207941153911796
  ],
  [
   0.8661366544834946,
   2.080142136853762,
   2.2519226861874255
  ],
  [
   0.8686768895275887,
   2.1016836109579775,
   2.2966047901644413
  ],
  [
   0.8711722479936564,
   2.1235699752933908,
   2.341998610668056
  ],
  [
   0.8736233971720666,
   2.1458066316068645,
   2.388115432442993
  ],
  [
   0.8760309992023264,
   2.1683990408163187,
   2.4349666758945583
  ],
  [
   0.8783957109149715,
   2.191352720471697,
   2.482563892466073
  ],
  [
   0.8807181836834157,
   2.2146732420341007,
   2.530918759652238
  ],
  [
   0.8829990632854693,
   2.2383662279744945,
   2.5800430756501602
  ],
  [
   0.885238989774234,
   2.262437348694604,
   2.629948753652173
  ],
  [
   0.887438597358088,
   2.2868923192739596,
   2.6806478157872404
  ],
  [
   0.8895985142894742,
   2.311736896048463,
   2.7321523867205286
  ],
  [
   0.8917193627622082,
   2.3369768730273286,
   2.784474686923617
  ],
  [
   0.8938017588170296,
   2.362618078156944,
   2.8376270256312717
  ],
  [
   0.8958463122551169,
   2.3886663694417294,
   2.8916217935036843
  ],
  [
   0.897853626559296,
   2.4151276309339393,
   2.9464714550168716
  ],
  [
   0.8998242988226735,
   2.442007768606064,
   3.0021885406073308
  ],
  [
   0.9017589196844308,
   2.469312706121372,
   3.058785638600898
  ],
  [
   0.9036580732725189,
   2.497048380519987,
   3.1162753869594613
  ],
  [
   0.9055223371530003,
   2.5252207378397307,
   3.174670464882935
  ],
  [
   0.9073522822857848,
   2.5538357286928566,
   3.2339835843078006
  ],
  [
   0.9091484729865169,
   2.5828993038216685,
   3.29422748134729
  ],
  [
   0.9109114668943722,
   2.6124174096576858,
   3.355414907721803
  ],
  [
   0.9126418149455273,
   2.642395983910827,
   3.417558622231889
  ],
  [
   0.9143400613520741,
   2.6728409512165934,
   3.480671382329235
  ],
  [
   0.9160067435861519,
   2.703758218870773,
   3.5447659358444925
  ],
  [
   0.9176423923690769,
   2.7351536726824,
   3.609855012933209
  ],
  [
   0.9192475316652573,
   2.7670331729769404,
   3.675951318303989
  ],
  [
   0.9208226786806807,
   2.79940255078258,
   3.74306752379494
  ],
  [
   0.9223683438657716,
   2.8322676042330204,
   3.8112162613657423
  ],
  [
   0.923885030922421,
   2.86563409522086,
   3.8804101165743754
  ],
  [
   0.9253732368149924,
   2.8995077463357983,
   3.9506616226080493
  ],
  [
   0.9268334517851182,
   2.933894238121532,
   4.021983254937445
  ],
  [
   0.9282661593701017,
   2.9687992066850226,
   4.094387426663229
  ],
  [
   0.9296718364247476,
   3.0042282416910253,
   4.167886484622595
  ],
  [
   0.9310509531464495,
   3.0401868847736813,
   4.2424927063216336
  ],
  [
   0.9324039731033651,
   3.076680628395602,
   4.318218297756877
  ],
  [
   0.9337313532655178,
   3.1137149151831824,
   4.395075392186284
  ],
  [
   0.9350335440386675,
   3.1512951377648935,
   4.473076049906181
  ],
  [
   0.9363109893007976,
   3.189426639136967,
   4.552232259086309
  ],
  [
   0.937564126441072,
   3.228114713578312,
   4.632555937710164
  ],
  [
   0.938793386401117,
   3.2673646081336627,
   4.71405893666239
  ],
  [
   0.9399991937184933,
   3.3071815246809226,
   4.796753043999111
  ],
  [
   0.9411819665722222,
   3.3475706225953408,
   4.880649990430551
  ],
  [
   0.942342116830239,
   3.388537022019799,
   4.965761456038809
  ],
  [
   0.9434800500986488,
   3.4300858077469365,
   5.052099078246537
  ],
  [
   0.9445961657726641,
   3.4722220337151755,
   5.139674461045161
  ],
  [
   0.9456908570891112,
   3.5149507281171126,
   5.228499185483989
  ],
  [
   0.9467645111803907,
   3.5582768991150835,
   5.318584821414384
  ],
  [
   0.9478175091297885,
   3.6022055411550657,
   5.409942940475713
  ],
  [
   0.948850226028031,
   3.6467416418666785,
   5.502585130303096
  ],
  [
   0.9498630310309886,
   3.691890189533578,
   5.596523009929771
  ],
  [
   0.9508562874184286,
   3.7376561811154647,
   5.691768246350747
  ],
  [
   0.95183035265373,
   3.784044630799824,
   5.788332572208019
  ],
  [
   0.9527855784444681,
   3.8310605790589616,
   5.886227804552258
  ],
  [
   0.9537223108037886,
   3.878709102185212,
   5.9854658646304335
  ],
  [
   0.9546408901124875,
   3.926995322275095,
   6.086058798644242
  ],
  [
   0.9555416511817205,
   3.975924417632389,
   6.18801879942253
  ],
  [
   0.9564249233162675,
   4.025501633555206,
   6.291358228940573
  ],
  [
   0.9572910303782813,
   4.075732293475909,
   6.396089641626657
  ],
  [
   0.9581402908514532,
   4.126621810417805,
   6.502225808386044
  ],
  [
   0.9589730179055286,
   4.178175698733651,
   6.609779741274369
  ],
  [
   0.9597895194611132,
   4.230399586090521,
   6.718764718751307
  ],
  [
   0.9605900982547094,
   4.283299225665642,
   6.829194311445066
  ],
  [
   0.9613750519039257,
   4.3368805085179485,
   6.941082408358347
  ],
  [
   0.9621446729728073,
   4.391149476101012,
   7.054443243447817
  ],
  [
   0.9628992490372347,
   4.4461123328833905,
   7.169291422509747
  ],
  [
   0.9636390627503436,
   4.501775459043808,
   7.285641950306869
  ],
  [
   0.9643643919079177,
   4.558145423209461,
   7.403510257872974
  ],
  [
   0.9650755095137122,
   4.61522899520736,
   7.522912229934835
  ],
  [
   0.9657726838446659,
   4.673033158799672,
   7.643864232392851
  ],
  [
   0.9664561785159608,
   4.731565124375871,
   7.7663831398052805
  ],
  [
   0.9671262525458949,
   4.790832341575835,
   7.890486362823397
  ],
  [
   0.9677831604205289,
   4.850842511819551,
   8.01619187552774
  ],
  [
   0.9684271521580774,
   4.911603600721001,
   8.143518242619239
  ],
  [
   0.9690584733730089,
   4.973123850364597,
   8.272484646420496
  ],
  [
   0.9696773653398286,
   5.035411791424829,
   8.403110913646806
  ],
  [
   0.9702840650565134,
   5.098476255110382,
   8.535417541907616
  ],
  [
   0.9708788053075734,
   5.162326384915687,
   8.669425725902357
  ],
  [
   0.9714618147267158,
   5.22697164816381,
   8.805157383276347
  ],
  [
   0.972033317859087,
   5.292421847325543,
   8.9426351801041
  ],
  [
   0.9725935352230726,
   5.358687131100527,
   9.081882555969374
  ],
  [
   0.9731426833716332,
   5.425778005246658,
   9.222923748611786
  ],
  [
   0.9736809749531585,
   5.493705343144735,
   9.365783818111138
  ],
  [
   0.9742086187718219,
   5.562480396085671,
   9.51048867058126
  ],
  [
   0.9747258198474181,
   5.632114803267456,
   9.657065081344534
  ],
  [
   0.9752327794746718,
   5.702620601489435,
   9.805540717558936
  ],
  [
   0.9757296952819985,
   5.774010234530978,
   9.955944160268325
  ],
  [
   0.9762167612897099,
   5.8462965622016325,
   10.108304925846332
  ],
  [
   0.9766941679676486,
   5.9194928690489395,
   10.262653486802295
  ],
  [
   0.9771621022922429,
   5.993612872710008,
   10.419021291917145
  ],
  [
   0.9776207478029715,
   6.068670731891834,
   10.577440785674757
  ],
  [
   0.9780702846582298,
   6.144681053964678,
   10.73794542695252
  ],
  [
   0.9785108896905891,
   6.221658902152005,
   10.900569706933052
  ],
  [
   0.9789427364614423,
   6.299619802299316,
   11.065349166196233
  ],
  [
   0.9793659953150299,
   6.378579749203542,
   11.232320410949002
  ],
  [
   0.9797808334318406,
   6.458555212483188,
   11.40152112834722
  ],
  [
   0.9801874148813814,
   6.539563141968759,
   11.572990100861883
  ],
  [
   0.9805859006743142,
   6.621620972592133,
   11.74676721964022
  ],
  [
   0.9809764488139545,
   6.7047466287520585,
   11.922893496808436
  ],
  [
   0.9813592143471308,
   6.788958528132976,
   12.101411076662794
  ],
  [
   0.981734349414401,
   6.874275584953057,
   12.282363245692542
  ],
  [
   0.9821020032996254,
   6.9607172126177685,
   12.465794441378709
  ],
  [
   0.9824623224788952,
   7.0483033257508865,
   12.651750259703219
  ],
  [
   0.9828154506688163,
   7.137054341586026,
   12.840277461325838
  ],
  [
   0.9831615288741471,
   7.226991180684782,
   13.031423976350395
  ],
  [
   0.9835006954347928,
   7.318135266965229,
   13.225238907638433
  ],
  [
   0.983833086072156,
   7.4105085270125635,
   13.421772532603008
  ],
  [
   0.9841588339348446,
   7.504133388654335,
   13.621076303437354
  ],
  [
   0.98447806964374,
   7.599032778777364,
   13.823202845721536
  ],
  [
   0.9847909213364269,
   7.6952301203701685,
   14.028205955364152
  ],
  [
   0.9850975147109877,
   7.792749328776552,
   14.236140593839664
  ],
  [
   0.9853979730691632,
   7.891614807146578,
   14.4470628816829
  ],
  [
   0.9856924173588847,
   7.991851441078886,
   14.661030090218444
  ],
  [
   0.9859809662161789,
   8.09348459244995,
   14.878100631505951
  ],
  [
   0.9862637360064512,
   8.19654009243196,
   15.098334046495141
  ],
  [
   0.986540840865149,
   8.301044233705559,
   15.321790991394028
  ],
  [
   0.9868123927378124,
   8.407023761881216,
   15.548533222269699
  ],
  [
   0.9870785014195133,
   8.514505866147525,
   15.778623577911027
  ],
  [
   0.9873392745936899,
   8.623518169173817,
   16.01212596100197
  ],
  [
   0.9875948178703811,
   8.734088716300969,
   16.249105317668306
  ],
  [
   0.9878452348238644,
   8.846245964062119,
   16.48962761547793
  ],
  [
   0.9880906270297045,
   8.960018768084147,
   16.73375981999452
  ],
  [
   0.9883310941012159,
   9.075436370428614,
   16.981569870002122
  ],
  [
   0.9885667337253465,
   9.192528386439756,
   17.233126651537578
  ],
  [
   0.9887976416979879,
   9.31132479117654,
   17.488499970889094
  ],
  [
   0.9890239119587156,
   9.431855905512977,
   17.74776052673536
  ],
  [
   0.989245636624969,
   9.554152382001442,
   18.010979881623417
  ],
  [
   0.989462906025673,
   9.678245190599888,
   18.278230432998026
  ],
  [
   0.9896758087343107,
   9.804165604372965,
   18.549585384015927
  ],
  [
   0.98988443160145,
   9.931945185282219,
   18.82511871439124
  ],
  [
   0.9900888597867337,
   10.061615770189375,
   19.104905151538663
  ],
  [
   0.9902891767903358,
   10.19320945719796,
   19.389020142285347
  ],
  [
   0.9904854644838934,
   10.326758592466001,
   19.677539825440498
  ],
  [
   0.9906778031409184,
   10.46229575762274,
   19.970541005513745
  ],
  [
   0.9908662714666957,
   10.59985375792399,
   20.268101127878765
  ],
  [
   0.9910509466276759,
   10.739465611280893,
   20.570298255681067
  ],
  [
   0.9912319042803657,
   10.8811645382931,
   20.877211048782325
  ],
  [
   0.9914092185997263,
   11.02498395341615,
   21.188918745033085
  ],
  [
   0.9915829623070829,
   11.170957457383135,
   21.505501144146297
  ],
  [
   0.9917532066975532,
   11.319118830997397,
   21.82703859443873
  ],
  [
   0.9919200216670025,
   11.469502030401744,
   22.153611982684527
  ],
  [
   0.9920834757385286,
   11.622141183916817,
   22.48530272729879
  ],
  [
   0.9922436360884863,
   11.777070590534178,
   22.822192775055118
  ],
  [
   0.9924005685720563,
   11.934324720129657,
   23.16436460149871
  ],
  [
   0.9925543377483645,
   12.093938215451248,
   23.511901215193124
  ],
  [
   0.9927050069051592,
   12.255945895917847,
   23.864886165900526
  ],
  [
   0.9928526380830519,
   12.420382763250656,
   24.223403556764122
  ],
  [
   0.9929972920993283,
   12.587284008936399,
   24.587538060512657
  ],
  [
   0.9931390285713348,
   12.756685023509588,
   24.95737493968064
  ],
  [
   0.9932779059394495,
   12.928621407620835,
   25.33300007079379
  ],
  [
   0.9934139814896393,
   13.103128984837673,
   25.71449997242388
  ],
  [
   0.9935473113756148,
   13.2802438161155,
   26.101961836997095
  ],
  [
   0.9936779506405843,
   13.460002215851087,
   26.49547356618401
  ],
  [
   0.993805953238616,
   13.642440769424065,
   26.895123809682786
  ],
  [
   0.9939313720556135,
   13.827596352114965,
   27.30100200716894
  ],
  [
   0.9940542589299103,
   14.015506149276517,
   27.713198433157437
  ],
  [
   0.9941746646724895,
   14.206207677628731,
   28.131804244507506
  ],
  [
   0.9942926390868352,
   14.399738807535611,
   28.556911530271066
  ],
  [
   0.9944082309884202,
   14.59613778612048,
   28.988613363581557
  ],
  [
   0.9945214882238371,
   14.795443261070117,
   29.42700385526317
  ],
  [
   0.9946324576895776,
   14.997694304979298,
   29.872178208841348
  ],
  [
   0.9947411853504661,
   15.202930440084154,
   30.32423277662637
  ],
  [
   0.9948477162577529,
   15.41119166324106,
   30.783265116557892
  ],
  [
   0.9949520945668734,
   15.622518471006607,
   31.249374049493976
  ],
  [
   0.9950543635548776,
   15.836951884686925,
   31.722659716653727
  ],
  [
   0.9951545656375365,
   16.054533475225615,
   32.20322363692362
  ],
  [
   0.9952527423861292,
   16.27530538781579,
   32.69116876377093
  ],
  [
   0.9953489345439182,
   16.499310366127773,
   33.1865995415202
  ],
  [
   0.9954431820423165,
   16.726591776059575,
   33.68962196078098
  ],
  [
   0.9955355240167522,
   16.957193628924223,
   34.20034361282964
  ],
  [
   0.9956259988222349,
   17.19116060400654,
   34.71887374278778
  ],
  [
   0.9957146440486316,
   17.428538070433184,
   35.24532330146356
  ],
  [
   0.9958014965356534,
   17.669372108309535,
   35.77980499574363
  ],
  [
   0.9958865923875607,
   17.913709529096398,
   36.322433337465064
  ],
  [
   0.9959699669875909,
   18.161597895206068,
   36.87332469071183
  ],
  [
   0.9960516550121127,
   18.413085538812624,
   37.43259731751346
  ],
  [
   0.9961316904445131,
   18.668221579882445,
   38.0003714219486
  ],
  [
   0.9962101065888208,
   18.927055943440735,
   38.57676919267805
  ],
  [
   0.9962869360830707,
   19.189639376099027,
   39.161914843952566
  ],
  [
   0.9963622109124145,
   19.456023461877944,
   39.75593465516171
  ],
  [
   0.996435962421981,
   19.72626063736603,
   40.358957009005394
  ],
  [
   0.9965082213294921,
   20.00040420626596,
   40.97111242839357
  ],
  [
   0.9965790177376372,
   20.27850835337461,
   41.59253361216933
  ],
  [
   0.9966483811462107,
   20.560628158059682,
   42.22335546978811
  ],
  [
   0.9967163404640176,
   20.846819607291227,
   42.86371515507611
  ],
  [
   0.9967829240205506,
   21.137139608287303,
   43.51375209919439
  ],
  [
   0.9968481595774432,
   21.431646000841994,
   44.173608042955955
  ],
  [
   0.9969120743397026,
   21.730397569393016,
   44.84342706861899
  ],
  [
   0.996974694966726,
   22.03345405489262,
   45.52335563129553
  ],
  [
   0.9970360475831053,
   22.34087616654611,
   46.2135425901161
  ],
  [
   0.997096157789223,
   22.652725593468215,
   46.91413923926088
  ],
  [
   0.9971550506716439,
   22.96906501632148,
   47.62529933899957
  ],
  [
   0.9972127508133054,
   23.289958118982717,
   48.34717914684208
  ],
  [
   0.997269282303511,
   23.61546960028776,
   49.07993744891252
  ],
  [
   0.9973246687477301,
   23.945665185901923,
   49.82373559165308
  ],
  [
   0.9973789332772078,
   24.280611640353047,
   50.57873751394114
  ],
  [
   0.9974320985583883,
   24.620376779266536,
   51.34510977970929
  ],
  [
   0.9974841868021549,
   24.965029481836282,
   52.123021611146044
  ],
  [
   0.9975352197728904,
   25.314639703555653,
   52.91264492253308
  ],
  [
   0.997585218797362,
   25.66927848924317,
   53.714154354799525
  ],
  [
   0.9976342047734313,
   26.029017986369283,
   54.52772731080923
  ],
  [
   0.9976821981785968,
   26.393931458719972,
   55.35354399146487
  ],
  [
   0.9977292190783673,
   26.76409330039685,
   56.19178743262998
  ],
  [
   0.9977752871344735,
   27.13957905017537,
   57.042643542920835
  ],
  [
   0.9978204216129184,
   27.520465406227437,
   57.906301142385054
  ],
  [
   0.9978646413918701,
   27.906830241213346,
   58.7829520020808
  ],
  [
   0.9979079649694008,
   28.298752617754992,
   59.672790884586426
  ],
  [
   0.9979504104710726,
   28.696312804280293,
   60.57601558542087
  ],
  [
   0.9979919956573764,
   29.09959229126136,
   61.492826975428336
  ],
  [
   0.9980327379310238,
   29.508673807826774,
   62.42342904408593
  ],
  [
   0.9980726543440955,
   29.923641338759264,
   63.36802894376217
  ],
  [
   0.9981117616050506,
   30.34458014187856,
   64.32683703492918
  ],
  [
   0.9981500760855959,
   30.771576765800308,
   65.30006693230997
  ],
  [
   0.9981876138274227,
   31.204719068081314,
   66.28793555198712
  ],
  [
   0.9982243905488083,
   31.644096233734267,
   67.2906631594371
  ],
  [
   0.9982604216510892,
   32.08979879412729,
   68.30847341852741
  ],
  [
   0.9982957222250061,
   32.54191864625456,
   69.34159344144798
  ],
  [
   0.9983303070569236,
   33.000549072382945,
   70.39025383959043
  ],
  [
   0.9983641906349273,
   33.465784760067436,
   71.45468877536092
  ],
  [
   0.9983973871548003,
   33.93772182254422,
   72.53513601494925
  ],
  [
   0.9984299105258818,
   34.41645781949492,
   73.63183698204169
  ],
  [
   0.9984617743768097,
   34.90209177818099,
   74.74503681247745
  ],
  [
   0.9984929920611495,
   35.39472421495159,
   75.87498440985854
  ],
  [
   0.9985235766629119,
   35.89445715712878,
   77.02193250212402
  ],
  [
   0.998553541001961,
   36.40139416526172,
   78.18613769907188
  ],
  [
   0.9985828976393156,
   36.91564035576832,
   79.36786055087246
  ],
  [
   0.9986116588823449,
   37.4373024239468,
   80.56736560753633
  ],
  [
   0.9986398367898617,
   37.96648866737624,
   81.78492147938104
  ],
  [
   0.9986674431771136,
   38.50330900969513,
   83.0208008984751
  ],
  [
   0.9986944896206765,
   39.04787502477636,
   84.27528078110238
  ],
  [
   0.9987209874632494,
   39.60029996129153,
   85.54864229123373
  ],
  [
   0.998746947818355,
   40.16069876767063,
   86.8411709050208
  ],
  [
   0.9987723815749462,
   40.72918811746124,
   88.15315647632453
  ],
  [
   0.9987972994019209,
   41.30588643509115,
   89.4848933032889
  ],
  [
   0.9988217117525477,
   41.89091392205187,
   90.83668019600242
  ],
  [
   0.998845628868803,
   42.484392583480336,
   92.20882054519728
  ],
  [
   0.998869060785621,
   43.08644625516796,
   93.60162239205516
  ],
  [
   0.9988920173350604,
   43.697200631000506,
   95.01539849913033
  ],
  [
   0.9989145081503871,
   44.3167832908172,
   96.4504664223651
  ],
  [
   0.9989365426700757,
   44.94532372871625,
   97.90714858426252
  ],
  [
   0.9989581301417314,
   45.58295338179661,
   99.3857723481954
  ],
  [
   0.9989792796259329,
   46.22980565934088,
   100.88667009386465
  ],
  [
   0.999,
   46.88601597248355,
   102.41017929401181
  ]
 ],
 "inertia_effect": [
  [
   0.3,
   1.0477730209939367,
   1.047654528723241
  ],
  [
   0.5,
   1.1551267818341482,
   1.1537540696144888
  ],
  [
   0.9,
   2.712105022196948,
   2.4444493677369095
  ],
  [
   0.99,
   23.150406619337684,
   10.004692615397913
  ],
  [
   0.999,
   338.9218909475915,
   46.88601597248355
  ]
 ],
 "lambda_scan": {
  "equal": [
   [
    0.0,
    2.712105022196948
   ],
   [
    0.03,
    2.735702902654412
   ],
   [
    0.1,
    2.7910864299476605
   ],
   [
    0.3,
    2.9514979153974137
   ],
   [
    1.0,
    3.5280216656093333
   ],
   [
    2.0,
    4.355950240986573
   ],
   [
    5.0,
    6.704796634861616
   ],
   [
    10.0,
    10.309467850015016
   ]
  ],
  "tolman": [
   [
    0.0,
    2.712105022196948
   ],
   [
    0.03,
    2.7928123613770652
   ],
   [
    0.1,
    2.9829143292182154
   ],
   [
    0.3,
    3.5327304398245114
   ],
   [
    1.0,
    5.416704674481744
   ],
   [
    2.0,
    7.943524218918329
   ],
   [
    5.0,
    15.083675522696533
   ],
   [
    10.0,
    26.593459476296054
   ]
  ],
  "balanced": [
   [
    0.0,
    2.712105022196948
   ],
   [
    0.03,
    2.712105022196936
   ],
   [
    0.1,
    2.7121050221969085
   ],
   [
    0.3,
    2.712105022196831
   ],
   [
    1.0,
    2.7121050221965244
   ],
   [
    2.0,
    2.71210502219604
   ],
   [
    5.0,
    2.7121050221946033
   ],
   [
    10.0,
    2.71210502219227
   ]
  ]
 }
}

==> anc/results/extras.json <==
{
 "KE_over_KL": {
  "equal": {
   "values": [
    [
     0.0,
     0.5716548712968842
    ],
    [
     1.0,
     0.6922427067309948
    ],
    [
     10.0,
     0.9528069423659378
    ]
   ],
   "lambda_reversal": 6.07172096525297
  },
  "tolman": {
   "values": [
    [
     0.0,
     0.5716548712968842
    ],
    [
     1.0,
     0.8281857525402898
    ],
    [
     10.0,
     1.0451923479218603
    ]
   ],
   "lambda_reversal": 1.8207213019933184
  }
 },
 "q_walls_lam0": [
  -4.903108702105094,
  1.8604656568891556
 ],
 "case_0_02": {
  "T_min": 0.9925870989780304,
  "r_min": 1.63425,
  "rise": 0.00033741464310654834,
  "frac_below": 0.8867783054236441
 },
 "slopes": {
  "zero_flux": [
   2.9947206522554275,
   2.996660609892396
  ],
  "lam0": [
   2.3356540813594204,
   2.4000970794518297
  ],
  "lam1_equal": [
   2.247702532166947,
   2.3136488141736944
  ],
  "lam1_tolman": [
   2.3796775175337714,
   2.412724685866354
  ],
  "lam0_noinertia": [
   1.3443115142237112,
   1.359501472918564
  ]
 },
 "inverse_reynolds": [
  {
   "v": 0.5,
   "lam0": [
    1.5893551581921206,
    0.5110598080314309
   ],
   "lam1_equal": [
    1.5751286025783888,
    0.40850530435809124
   ]
  },
  {
   "v": 0.9,
   "lam0": [
    7.2500278127826725,
    4.903108702105094
   ],
   "lam1_equal": [
    7.322945492448623,
    4.035728699391334
   ]
  },
  {
   "v": 0.99,
   "lam0": [
    59.52746805018352,
    51.42008765936401
   ],
   "lam1_equal": [
    61.78364002123387,
    50.975891856714085
   ]
  }
 ],
 "tolman_homotopy": [
  [
   0.995,
   143.06477076498885,
   143.06477076498746
  ],
  [
   0.998,
   425.37126707246824,
   425.3712670723596
  ],
  [
   0.999,
   994.7077939320139,
   994.7077939424656
  ]
 ],
 "tolman_0999_tol": [
  [
   1e-07,
   994.7077942588827
  ],
  [
   1e-08,
   994.7077939424656
  ]
 ],
 "counter_rotating": [
  {
   "O1": 0.3,
   "O2": -0.3,
   "Kcl": 1.5999999999999999,
   "R0": 1.1115804115147352,
   "R_lam0": 1.04689447644818,
   "I_Omega": -0.04667588039545165,
   "equal": {
    "R": 1.0367221128341813,
    "delta": 0.0773341489810222,
    "general_rule": true,
    "omega_positive_rule": false
   },
   "tolman": {
    "R": 1.0618430375690902,
    "delta": -0.0998974206188652,
    "general_rule": true,
    "omega_positive_rule": false
   }
  },
  {
   "O1": 0.5,
   "O2": -0.2,
   "Kcl": 1.8666666666666665,
   "R0": 1.157820471341082,
   "R_lam0": 1.061909131960826,
   "I_Omega": 0.05213559605432618,
   "equal": {
    "R": 1.070110378265918,
    "delta": 0.05690561379184211,
    "general_rule": true,
    "omega_positive_rule": true
   },
   "tolman": {
    "R": 1.0807819687027374,
    "delta": 0.1261750589700672,
    "general_rule": true,
    "omega_positive_rule": true
   }
  }
 ]
}

==> anc/results/planar.json <==
{
 "v1": 0.9,
 "eps": [
  0.4,
  0.2,
  0.1,
  0.05,
  0.025,
  0.0125
 ],
 "err_heat": [
  0.04889343636499843,
  0.03177755426583079,
  0.017112490894042487,
  0.008776084599900535,
  0.0044332880363934235,
  0.002226839839139183
 ],
 "err_zero": [
  0.10122371048469614,
  0.05388131261273077,
  0.02702378559595975,
  0.013460975314390944,
  0.006710939793402981,
  0.0033498668189129166
 ],
 "profiles": {
  "0.4": {
   "x": [
    0.0,
    0.010000000000000009,
    0.020000000000000018,
    0.030000000000000027,
    0.040000000000000036,
    0.050000000000000044,
    0.06000000000000005,
    0.07000000000000006,
    0.08000000000000007,
    0.09000000000000008,
    0.10000000000000009,
    0.1100000000000001,
    0.1200000000000001,
    0.13000000000000012,
    0.14000000000000012,
    0.15000000000000013,
    0.16000000000000014,
    0.17000000000000015,
    0.18000000000000016,
    0.19000000000000017,
    0.20000000000000018,
    0.2100000000000002,
    0.2200000000000002,
    0.2300000000000002,
    0.2400000000000002,
    0.2500000000000002,
    0.26000000000000023,
    0.2699999999999997,
    0.2799999999999997,
    0.2899999999999997,
    0.2999999999999997,
    0.3099999999999997,
    0.31999999999999973,
    0.32999999999999974,
    0.33999999999999975,
    0.34999999999999976,
    0.35999999999999976,
    0.3699999999999998,
    0.3799999999999998,
    0.3899999999999998,
    0.3999999999999998,
    0.4099999999999998,
    0.4199999999999998,
    0.4299999999999998,
    0.43999999999999984,
    0.44999999999999984,
    0.45999999999999985,
    0.46999999999999986,
    0.47999999999999987,
    0.4899999999999999,
    0.4999999999999999,
    0.5099999999999999,
    0.5199999999999999,
    0.5299999999999999,
    0.5399999999999999,
    0.5499999999999999,
    0.5599999999999999,
    0.57,
    0.58,
    0.59,
    0.6,
    0.61,
    0.62,
    0.63,
    0.64,
    0.65,
    0.66,
    0.67,
    0.68,
    0.6899999999999995,
    0.6999999999999995,
    0.7099999999999995,
    0.7199999999999995,
    0.7299999999999995,
    0.7399999999999995,
    0.7499999999999996,
    0.7599999999999996,
    0.7699999999999996,
    0.7799999999999996,
    0.7899999999999996,
    0.7999999999999996,
    0.8099999999999996,
    0.8199999999999996,
    0.8299999999999996,
    0.8399999999999996,
    0.8499999999999996,
    0.8599999999999997,
    0.8699999999999997,
    0.8799999999999997,
    0.8899999999999997,
    0.8999999999999997,
    0.9099999999999997,
    0.9199999999999997,
    0.9299999999999997,
    0.9399999999999997,
    0.9499999999999997,
    0.9599999999999997,
    0.9699999999999998,
    0.9799999999999998,
    0.9899999999999998,
    0.9999999999999998
   ],
   "v_heat": [
    0.9,
    0.8970187031170236,
    0.8939802161786317,
    0.8908841582146048,
    0.8877301110917322,
    0.8845176177933888,
    0.881246180768701,
    0.8779152603438076,
    0.8745242731879136,
    0.8710725908270599,
    0.8675595381987853,
    0.863984392241115,
    0.8603463805095942,
    0.8566446798163655,
    0.8528784148855779,
    0.8490466570197052,
    0.8451484227716347,
    0.8411826726176741,
    0.8371483096269017,
    0.8330441781225626,
    0.828869062331478,
    0.8246216850177048,
    0.8203007060969386,
    0.8159047212284105,
    0.8114322603812811,
    0.8068817863727864,
    0.8022516933756413,
    0.7975403053924545,
    0.7927458746951691,
    0.7878665802277965,
    0.782900525970977,
    0.777845739267178,
    0.7727001691056217,
    0.7674616843663362,
    0.7621280720230347,
    0.7566970353048663,
    0.7511661918174359,
    0.7455330716238726,
    0.7397951152871407,
    0.733949671875229,
    0.7279939969313381,
    0.7219252504117114,
    0.7157404945943221,
    0.7094366919622559,
    0.7030107030663063,
    0.6964592843720432,
    0.6897790860974293,
    0.6829666500479488,
    0.6760184074571806,
    0.668930676841826,
    0.661699661881348,
    0.6543214493336688,
    0.6467920069997586,
    0.6391071817514674,
    0.631262697638619,
    0.6232541540931925,
    0.6150770242503988,
    0.6067266534086038,
    0.5981982576523973,
    0.5894869226656504,
    0.5805876027641625,
    0.5714951201805034,
    0.5622041646368924,
    0.5527092932454759,
    0.5430049307791448,
    0.5330853703601292,
    0.5229447746180044,
    0.5125771773734662,
    0.5019764859093094,
    0.4911364838954599,
    0.48005083504070223,
    0.46871308754992025,
    0.45711667947219076,
    0.44525494503202023,
    0.4331211220433087,
    0.42070836051330696,
    0.4080097325518629,
    0.3950182437096164,
    0.3817268458774584,
    0.36812845188847415,
    0.3542159519726777,
    0.33998223222404894,
    0.3254201952485933,
    0.3105227831712491,
    0.2952830031883227,
    0.2796939558605617,
    0.263748866349784,
    0.24744111880891678,
    0.23076429414110147,
    0.21371221134784246,
    0.1962789726886786,
    0.17845901287509144,
    0.16024715251887858,
    0.14163865604947282,
    0.122629294305094,
    0.10321541198853793,
    0.08339400015912017,
    0.0631627739070573,
    0.042520255324564375,
    0.02146586184833818,
    1.2256583290381977e-19
   ]
  },
  "0.2": {
   "x": [
    0.0,
    0.010000000000000009,
    0.020000000000000018,
    0.030000000000000027,
    0.040000000000000036,
    0.050000000000000044,
    0.06000000000000005,
    0.07000000000000006,
    0.08000000000000007,
    0.09000000000000008,
    0.10000000000000009,
    0.1100000000000001,
    0.1200000000000001,
    0.13000000000000012,
    0.14000000000000012,
    0.15000000000000013,
    0.16000000000000014,
    0.17000000000000015,
    0.18000000000000016,
    0.19000000000000017,
    0.20000000000000018,
    0.2100000000000002,
    0.2200000000000002,
    0.2300000000000002,
    0.2400000000000002,
    0.2500000000000002,
    0.26000000000000023,
    0.27000000000000024,
    0.28000000000000025,
    0.29000000000000026,
    0.30000000000000027,
    0.3100000000000003,
    0.3200000000000003,
    0.3300000000000003,
    0.3400000000000003,
    0.3500000000000003,
    0.3600000000000003,
    0.37000000000000033,
    0.38000000000000034,
    0.39000000000000035,
    0.40000000000000036,
    0.41000000000000036,
    0.4200000000000004,
    0.4300000000000004,
    0.4400000000000004,
    0.4500000000000004,
    0.4600000000000004,
    0.4699999999999993,
    0.4800000000000004,
    0.4899999999999993,
    0.5000000000000004,
    0.5099999999999993,
    0.5200000000000005,
    0.5299999999999994,
    0.5399999999999994,
    0.5499999999999994,
    0.5599999999999994,
    0.5699999999999994,
    0.5799999999999994,
    0.5899999999999994,
    0.5999999999999994,
    0.6099999999999994,
    0.6199999999999994,
    0.6299999999999994,
    0.6399999999999995,
    0.6499999999999995,
    0.6599999999999995,
    0.6699999999999995,
    0.6799999999999995,
    0.6899999999999995,
    0.6999999999999995,
    0.7099999999999995,
    0.7199999999999995,
    0.7299999999999995,
    0.7399999999999995,
    0.7499999999999996,
    0.7599999999999996,
    0.7699999999999996,
    0.7799999999999996,
    0.7899999999999996,
    0.7999999999999996,
    0.8099999999999996,
    0.8199999999999996,
    0.8299999999999996,
    0.8399999999999996,
    0.8499999999999996,
    0.8599999999999997,
    0.8699999999999997,
    0.8799999999999997,
    0.8899999999999997,
    0.8999999999999997,
    0.9099999999999997,
    0.9199999999999997,
    0.9299999999999997,
    0.9399999999999997,
    0.9499999999999997,
    0.9599999999999997,
    0.9699999999999998,
    0.9799999999999998,
    0.9899999999999998,
    0.9999999999999998
   ],
   "v_heat": [
    0.9,
    0.8971129580915189,
    0.8941622957608532,
    0.8911471377219595,
    0.8880665855272302,
    0.8849197165757139,
    0.8817055831255569,
    0.8784232113098993,
    0.8750716001554649,
    0.871649720603093,
    0.8681565145294763,
    0.8645908937693977,
    0.860951739137791,
    0.857237899450988,
    0.8534481905465666,
    0.8495813943012614,
    0.8456362576464623,
    0.8416114915808932,
    0.8375057701801314,
    0.8333177296027136,
    0.829045967092658,
    0.8246890399783245,
    0.8202454646676409,
    0.815713715639828,
    0.8110922244338766,
    0.8063793786341595,
    0.8015735208536867,
    0.7966729477156766,
    0.7916759088342581,
    0.7865806057952937,
    0.7813851911385025,
    0.7760877673422439,
    0.7706863858125489,
    0.7651790458782002,
    0.759563693793912,
    0.7538382217539221,
    0.7480004669185831,
    0.7420482104568544,
    0.7359791766079047,
    0.7297910317653986,
    0.7234813835884049,
    0.717047780143271,
    0.710487709081236,
    0.703798596857023,
    0.6969778079941381,
    0.6900226444031479,
    0.6829303447597627,
    0.6756980839501772,
    0.668322972591756,
    0.6608020566378779,
    0.6531323170764466,
    0.6453106697324477,
    0.6373339651856883,
    0.6291989888158612,
    0.6209024609879329,
    0.6124410373919815,
    0.6038113095526156,
    0.5950098055243069,
    0.5860329907901791,
    0.5768772693830845,
    0.5675389852491736,
    0.5580144238756,
    0.5482998142055213,
    0.5383913308651536,
    0.5282850967292994,
    0.5179771858535324,
    0.5074636268030276,
    0.4967404064099379,
    0.4858034739931765,
    0.4746487460765058,
    0.46327211164291643,
    0.4516694379654412,
    0.4398365770567233,
    0.427769372781891,
    0.4154636686815209,
    0.40291531655371643,
    0.3901201858465413,
    0.3770741739142268,
    0.36377321719267813,
    0.35021330335180123,
    0.33639048448403774,
    0.3223008913901787,
    0.3079407490249794,
    0.29330639316627255,
    0.2783942883721058,
    0.2632010472908532,
    0.2477234513891892,
    0.23195847316218532,
    0.2159032998885087,
    0.1995553589916617,
    0.1829123450653017,
    0.1659722486167978,
    0.1487333865782011,
    0.13119443462758065,
    0.113354461356087,
    0.09521296430698563,
    0.076769907902116,
    0.05802576325861734,
    0.03898154988416795,
    0.019638879222256853,
    2.7460576539412907e-19
   ]
  },
  "0.1": {
   "x": [
    0.0,
    0.009999999999998899,
    0.020000000000000018,
    0.030000000000001137,
    0.040000000000000036,
    0.049999999999998934,
    0.06000000000000005,
    0.07000000000000117,
    0.08000000000000007,
    0.08999999999999897,
    0.10000000000000009,
    0.11000000000000121,
    0.1200000000000001,
    0.129999999999999,
    0.14000000000000012,
    0.15000000000000124,
    0.16000000000000014,
    0.16999999999999904,
    0.18000000000000016,
    0.19000000000000128,
    0.20000000000000018,
    0.20999999999999908,
    0.2200000000000002,
    0.23000000000000131,
    0.2400000000000002,
    0.2499999999999991,
    0.26000000000000023,
    0.27000000000000135,
    0.28000000000000025,
    0.28999999999999915,
    0.30000000000000027,
    0.3100000000000014,
    0.3200000000000003,
    0.3299999999999992,
    0.3400000000000003,
    0.3500000000000014,
    0.3600000000000003,
    0.3699999999999992,
    0.38000000000000034,
    0.39000000000000146,
    0.40000000000000036,
    0.40999999999999925,
    0.4200000000000004,
    0.4300000000000015,
    0.4400000000000004,
    0.4499999999999993,
    0.4600000000000004,
    0.4700000000000015,
    0.4800000000000004,
    0.4899999999999993,
    0.5000000000000004,
    0.5100000000000016,
    0.5200000000000005,
    0.5299999999999994,
    0.5400000000000005,
    0.5500000000000016,
    0.5600000000000005,
    0.5699999999999994,
    0.5800000000000005,
    0.5900000000000016,
    0.6000000000000005,
    0.6099999999999994,
    0.6200000000000006,
    0.6300000000000017,
    0.6400000000000006,
    0.6499999999999995,
    0.6600000000000006,
    0.6700000000000017,
    0.6800000000000006,
    0.6899999999999995,
    0.7000000000000006,
    0.7100000000000017,
    0.7200000000000006,
    0.7299999999999995,
    0.7400000000000007,
    0.7500000000000018,
    0.7600000000000007,
    0.7699999999999996,
    0.7800000000000007,
    0.7900000000000018,
    0.8000000000000007,
    0.8099999999999996,
    0.8200000000000007,
    0.8300000000000018,
    0.8400000000000007,
    0.8499999999999996,
    0.8600000000000008,
    0.8700000000000019,
    0.8800000000000008,
    0.8899999999999997,
    0.9000000000000008,
    0.9100000000000019,
    0.9200000000000008,
    0.9299999999999997,
    0.9400000000000008,
    0.950000000000002,
    0.9600000000000009,
    0.9699999999999998,
    0.9800000000000009,
    0.990000000000002,
    1.0000000000000009
   ],
   "v_heat": [
    0.9,
    0.8969545559352897,
    0.8938424574253536,
    0.8906627724877054,
    0.887414548325918,
    0.8840968106819288,
    0.8807085631907552,
    0.8772487867373273,
    0.8737164388151885,
    0.8701104528868656,
    0.8664297377457562,
    0.8626731768794235,
    0.8588396278342488,
    0.8549279215814455,
    0.850936861884505,
    0.8468652246681984,
    0.8427117573893261,
    0.8384751784094824,
    0.8341541763701793,
    0.8297474095707454,
    0.8252535053494982,
    0.8206710594687822,
    0.8159986355045669,
    0.8112347642413797,
    0.8063779430734633,
    0.8014266354131627,
    0.7963792701076673,
    0.791234240865353,
    0.7859899056930986,
    0.7806445863461107,
    0.775196567791933,
    0.7696440976904775,
    0.7639853858920793,
    0.758218603955772,
    0.7523418846901735,
    0.7463533217195666,
    0.7402509690779808,
    0.7340328408343187,
    0.7276969107518212,
    0.7212411119854141,
    0.7146633368207599,
    0.7079614364591363,
    0.7011332208525837,
    0.6941764585940758,
    0.6870888768678239,
    0.6798681614651988,
    0.6725119568721529,
    0.6650178664344241,
    0.6573834526072403,
    0.6496062372967011,
    0.6416837023005375,
    0.6336132898563932,
    0.6253924033063534,
    0.6170184078869984,
    0.6084886316548587,
    0.5998003665577527,
    0.5909508696631308,
    0.5819373645552428,
    0.5727570429136507,
    0.5634070662863209,
    0.5538845680712952,
    0.5441866557217394,
    0.5343104131899814,
    0.5242529036269785,
    0.5140111723545052,
    0.5035822501282603,
    0.49296315671098695,
    0.48215090477559774,
    0.47114250415922126,
    0.4599349664900345,
    0.4485253102096746,
    0.4369105660149301,
    0.4250877827433171,
    0.4130540337280508,
    0.40080642364877567,
    0.3883420959052047,
    0.3756582405415633,
    0.3627521027504343,
    0.34962099198518765,
    0.3362622917106431,
    0.3226734698219562,
    0.30885208976196277,
    0.2947958223672368,
    0.28050245847293676,
    0.2659699223061112,
    0.2511962856965048,
    0.23617978313295365,
    0.2209188276921506,
    0.20541202786490115,
    0.18965820530294883,
    0.17365641350692188,
    0.15740595747289088,
    0.14090641431144135,
    0.12415765484899682,
    0.1071598662162851,
    0.08991357542324918,
    0.0724196739133846,
    0.05467944308337642,
    0.036694580745911066,
    0.018467228504590386,
    -1.254340816778474e-19
   ]
  },
  "0.05": {
   "x": [
    0.0,
    0.009999999999998899,
    0.019999999999997797,
    0.030000000000001137,
    0.040000000000000036,
    0.049999999999998934,
    0.060000000000002274,
    0.07000000000000117,
    0.08000000000000007,
    0.08999999999999897,
    0.09999999999999787,
    0.11000000000000121,
    0.1200000000000001,
    0.129999999999999,
    0.14000000000000234,
    0.15000000000000124,
    0.16000000000000014,
    0.16999999999999904,
    0.17999999999999794,
    0.19000000000000128,
    0.20000000000000018,
    0.20999999999999908,
    0.22000000000000242,
    0.23000000000000131,
    0.2400000000000002,
    0.2499999999999991,
    0.259999999999998,
    0.27000000000000135,
    0.28000000000000025,
    0.28999999999999915,
    0.3000000000000025,
    0.3100000000000014,
    0.3200000000000003,
    0.3299999999999992,
    0.3399999999999981,
    0.3500000000000014,
    0.3600000000000003,
    0.3699999999999992,
    0.38000000000000256,
    0.39000000000000146,
    0.40000000000000036,
    0.40999999999999925,
    0.41999999999999815,
    0.4300000000000015,
    0.4400000000000004,
    0.4499999999999993,
    0.46000000000000263,
    0.4700000000000015,
    0.4800000000000004,
    0.4899999999999993,
    0.4999999999999982,
    0.5100000000000016,
    0.5200000000000005,
    0.5299999999999994,
    0.5400000000000027,
    0.5500000000000016,
    0.5600000000000005,
    0.5699999999999994,
    0.5799999999999983,
    0.5900000000000016,
    0.6000000000000005,
    0.6099999999999994,
    0.6200000000000028,
    0.6300000000000017,
    0.6400000000000006,
    0.6499999999999995,
    0.6599999999999984,
    0.6700000000000017,
    0.6800000000000006,
    0.6899999999999995,
    0.7000000000000028,
    0.7100000000000017,
    0.7200000000000006,
    0.7299999999999995,
    0.7399999999999984,
    0.7500000000000018,
    0.7600000000000007,
    0.7699999999999996,
    0.7800000000000029,
    0.7900000000000018,
    0.8000000000000007,
    0.8099999999999996,
    0.8199999999999985,
    0.8300000000000018,
    0.8400000000000007,
    0.8499999999999996,
    0.860000000000003,
    0.8700000000000019,
    0.8800000000000008,
    0.8899999999999997,
    0.8999999999999986,
    0.9100000000000019,
    0.9200000000000008,
    0.9299999999999997,
    0.940000000000003,
    0.950000000000002,
    0.9600000000000009,
    0.9699999999999998,
    0.9799999999999986,
    0.990000000000002,
    1.0000000000000009
   ],
   "v_heat": [
    0.9,
    0.8968241345795682,
    0.8935805860717633,
    0.8902684297614091,
    0.886886720772795,
    0.8834344936000754,
    0.8799107616393282,
    0.876314516722179,
    0.8726447286509467,
    0.8689003447353624,
    0.8650802893309106,
    0.8611834633789284,
    0.8572087439486519,
    0.853154983781427,
    0.8490210108374109,
    0.8448056278451134,
    0.8405076118541809,
    0.8361257137919519,
    0.8316586580243138,
    0.8271051419215044,
    0.8224638354295801,
    0.8177333806483084,
    0.8129123914164016,
    0.8079994529050377,
    0.80299312122071,
    0.7978919230186049,
    0.7926943551277393,
    0.7873988841892474,
    0.782003946309317,
    0.7765079467283631,
    0.7709092595082275,
    0.7652062272392749,
    0.7593971607693931,
    0.753480338957139,
    0.7474540084513405,
    0.7413163834996984,
    0.7350656457891088,
    0.728699944320569,
    0.722217395321826,
    0.7156160822010674,
    0.7088940555451748,
    0.702049333166388,
    0.6950799002013746,
    0.6879837092670288,
    0.6807586806776014,
    0.6734027027279934,
    0.6659136320484622,
    0.6582892940362264,
    0.6505274833697905,
    0.6426259646122565,
    0.634582472910159,
    0.6263947147948004,
    0.6180603690934856,
    0.6095770879583904,
    0.600942498021373,
    0.5921542016833888,
    0.5832097785476372,
    0.5741067870061723,
    0.5648427659900812,
    0.5554152368939365,
    0.5458217056857633,
    0.5360596652142348,
    0.5261265977255081,
    0.5160199776025753,
    0.5057372743405798,
    0.49527595577226297,
    0.48463349155814817,
    0.47380735695675125,
    0.4627950368906978,
    0.4515940303251161,
    0.4402018549754074,
    0.42861605236191813,
    0.4168341932295601,
    0.4048538833510727,
    0.3926727697329064,
    0.3802885472432247,
    0.3676989656818842,
    0.35490183731243086,
    0.3418950448765554,
    0.3286765501114171,
    0.3152444027902553,
    0.3015967503067716,
    0.28773184782332223,
    0.27364806900268396,
    0.25934391734258205,
    0.24481803813128195,
    0.23006923104176719,
    0.21509646338063118,
    0.1998988840063061,
    0.18447583792965205,
    0.16882688160759882,
    0.15295179893820368,
    0.13685061796265682,
    0.12052362827637583,
    0.10397139914788456,
    0.0871947983398165,
    0.07019501162171664,
    0.05297356295933166,
    0.03553233535907608,
    0.017873592340170025,
    3.101679142890088e-20
   ]
  },
  "0.025": {
   "x": [
    0.0,
    0.01000000000000334,
    0.019999999999997797,
    0.030000000000001137,
    0.039999999999995595,
    0.049999999999998934,
    0.060000000000002274,
    0.06999999999999673,
    0.08000000000000007,
    0.09000000000000341,
    0.09999999999999787,
    0.11000000000000121,
    0.11999999999999567,
    0.129999999999999,
    0.14000000000000234,
    0.1499999999999968,
    0.16000000000000014,
    0.17000000000000348,
    0.17999999999999794,
    0.19000000000000128,
    0.19999999999999574,
    0.20999999999999908,
    0.22000000000000242,
    0.22999999999999687,
    0.2400000000000002,
    0.25000000000000355,
    0.259999999999998,
    0.27000000000000135,
    0.2799999999999958,
    0.28999999999999915,
    0.3000000000000025,
    0.30999999999999694,
    0.3200000000000003,
    0.32999999999999474,
    0.3399999999999981,
    0.3500000000000014,
    0.3599999999999959,
    0.3699999999999992,
    0.38000000000000256,
    0.389999999999997,
    0.40000000000000036,
    0.4099999999999948,
    0.41999999999999815,
    0.4300000000000015,
    0.43999999999999595,
    0.4499999999999993,
    0.46000000000000263,
    0.4699999999999971,
    0.4800000000000004,
    0.4899999999999949,
    0.4999999999999982,
    0.5100000000000016,
    0.519999999999996,
    0.5299999999999994,
    0.5399999999999938,
    0.5499999999999972,
    0.5600000000000005,
    0.569999999999995,
    0.5799999999999983,
    0.5900000000000016,
    0.5999999999999961,
    0.6099999999999994,
    0.6199999999999939,
    0.6299999999999972,
    0.6400000000000006,
    0.649999999999995,
    0.6599999999999984,
    0.6700000000000017,
    0.6799999999999962,
    0.6899999999999995,
    0.699999999999994,
    0.7099999999999973,
    0.7200000000000006,
    0.7299999999999951,
    0.7399999999999984,
    0.7499999999999929,
    0.7599999999999962,
    0.7699999999999996,
    0.779999999999994,
    0.7899999999999974,
    0.8000000000000007,
    0.8099999999999952,
    0.8199999999999985,
    0.829999999999993,
    0.8399999999999963,
    0.8499999999999996,
    0.8599999999999941,
    0.8699999999999974,
    0.8800000000000008,
    0.8899999999999952,
    0.8999999999999986,
    0.909999999999993,
    0.9199999999999964,
    0.9299999999999997,
    0.9399999999999942,
    0.9499999999999975,
    0.9600000000000009,
    0.9699999999999953,
    0.9799999999999986,
    0.9899999999999931,
    0.9999999999999964
   ],
   "v_heat": [
    0.9,
    0.8967470286306201,
    0.8934260207016694,
    0.8900360630830809,
    0.886576222691891,
    0.8830455461158528,
    0.8794430592375747,
    0.8757677668591988,
    0.8720186523277845,
    0.8681946771616046,
    0.8642947806775233,
    0.8603178796197608,
    0.8562628677904017,
    0.8521286156819395,
    0.84791397011239,
    0.8436177538633716,
    0.8392387653217293,
    0.8347757781253428,
    0.8302275408137175,
    0.8255927764841265,
    0.8208701824541489,
    0.8160584299313823,
    0.81115616369141,
    0.8061620017649554,
    0.8010745351353922,
    0.7958923274478648,
    0.7906139147312561,
    0.785237805134451,
    0.7797624786784689,
    0.7741863870259822,
    0.768507953270117,
    0.7627255717442991,
    0.7568376078552089,
    0.750842397941048,
    0.7447382491572996,
    0.7385234393925959,
    0.732196217217189,
    0.7257548018668758,
    0.7191973832654154,
    0.7125221220885117,
    0.7057271498727912,
    0.6988105691734308,
    0.6917704537741023,
    0.6846048489534677,
    0.6773117718123743,
    0.669889211666364,
    0.6623351305083905,
    0.6546474635467385,
    0.6468241198236089,
    0.6388629829201626,
    0.6307619117538861,
    0.6225187414748671,
    0.614131284467529,
    0.6055973314649791,
    0.596914652783508,
    0.5880809996849113,
    0.5790941058751021,
    0.5699516891474975,
    0.5606514531803435,
    0.5511910894975771,
    0.541568279603059,
    0.5317806972986729,
    0.5218260111972733,
    0.5117018874416259,
    0.5014059926414373,
    0.4909359970405631,
    0.4802895779272635,
    0.4694644233008473,
    0.45845823580825734,
    0.4472687369648472,
    0.4358936716740648,
    0.4243308130608232,
    0.4125779676342837,
    0.40063298079558624,
    0.3884937427067397,
    0.3761581945371749,
    0.363624335104313,
    0.3508902279252593,
    0.33795400869623476,
    0.3248138932167389,
    0.31146818577536145,
    0.2979152880136533,
    0.28415370828446623,
    0.27018207152074786,
    0.25599912962975413,
    0.24160377242754963,
    0.22699503912704028,
    0.212172130392057,
    0.19713442096863132,
    0.1818814729026251,
    0.1664130493513316,
    0.1507291289945128,
    0.13482992104736113,
    0.11871588087579978,
    0.1023877262105883,
    0.08584645395360785,
    0.06909335756572009,
    0.05213004502078997,
    0.0349584573059903,
    0.01758088744320552,
    1.3476054308438278e-19
   ]
  },
  "0.0125": {
   "x": [
    0.0,
    0.009999999999994458,
    0.02000000000000668,
    0.030000000000001137,
    0.039999999999995595,
    0.050000000000007816,
    0.060000000000002274,
    0.06999999999999673,
    0.07999999999999119,
    0.09000000000000341,
    0.09999999999999787,
    0.10999999999999233,
    0.12000000000000455,
    0.129999999999999,
    0.13999999999999346,
    0.15000000000000568,
    0.16000000000000014,
    0.1699999999999946,
    0.18000000000000682,
    0.19000000000000128,
    0.19999999999999574,
    0.21000000000000796,
    0.22000000000000242,
    0.22999999999999687,
    0.23999999999999133,
    0.25000000000000355,
    0.259999999999998,
    0.26999999999999247,
    0.2800000000000047,
    0.28999999999999915,
    0.2999999999999936,
    0.3100000000000058,
    0.3200000000000003,
    0.32999999999999474,
    0.34000000000000696,
    0.3500000000000014,
    0.3599999999999959,
    0.36999999999999034,
    0.38000000000000256,
    0.389999999999997,
    0.3999999999999915,
    0.4100000000000037,
    0.41999999999999815,
    0.4299999999999926,
    0.44000000000000483,
    0.4499999999999993,
    0.45999999999999375,
    0.47000000000000597,
    0.4800000000000004,
    0.4899999999999949,
    0.5000000000000071,
    0.5100000000000016,
    0.519999999999996,
    0.5299999999999905,
    0.5400000000000027,
    0.5499999999999972,
    0.5599999999999916,
    0.5700000000000038,
    0.5799999999999983,
    0.5899999999999928,
    0.600000000000005,
    0.6099999999999994,
    0.6199999999999939,
    0.6300000000000061,
    0.6400000000000006,
    0.649999999999995,
    0.6599999999999895,
    0.6700000000000017,
    0.6799999999999962,
    0.6899999999999906,
    0.7000000000000028,
    0.7099999999999973,
    0.7199999999999918,
    0.730000000000004,
    0.7399999999999984,
    0.7499999999999929,
    0.7600000000000051,
    0.7699999999999996,
    0.779999999999994,
    0.7899999999999885,
    0.8000000000000007,
    0.8099999999999952,
    0.8199999999999896,
    0.8300000000000018,
    0.8399999999999963,
    0.8499999999999908,
    0.860000000000003,
    0.8699999999999974,
    0.8799999999999919,
    0.8900000000000041,
    0.8999999999999986,
    0.909999999999993,
    0.9200000000000053,
    0.9299999999999997,
    0.9399999999999942,
    0.9499999999999886,
    0.9600000000000009,
    0.9699999999999953,
    0.9799999999999898,
    0.990000000000002,
    0.9999999999999964
   ],
   "v_heat": [
    0.9,
    0.8967056489738212,
    0.8933431280535021,
    0.8899115318124878,
    0.8864099349425142,
    0.8828373919254222,
    0.8791929367045633,
    0.8754755823559387,
    0.8716843207594343,
    0.8678181222703303,
    0.8638759353914848,
    0.859856686446449,
    0.8557592792540507,
    0.8515825948048451,
    0.8473254909398656,
    0.8429868020323652,
    0.8385653386730898,
    0.834059887359681,
    0.829469210191068,
    0.824792044567571,
    0.8200271028974934,
    0.8151730723112677,
    0.8102286143840879,
    0.8051923648680145,
    0.8000629334348738,
    0.7948389034310576,
    0.7895188316456593,
    0.7841012480932328,
    0.7785846558128762,
    0.7729675306852063,
    0.7672483212688797,
    0.7614254486587119,
    0.7554973063673128,
    0.7494622602322687,
    0.7433186483513368,
    0.7370647810479829,
    0.7306989408697399,
    0.7242193826223369,
    0.7176243334423437,
    0.7109119929115603,
    0.7040805332162593,
    0.6971280993549908,
    0.6900528093985501,
    0.6828527548059181,
    0.6755260008005474,
    0.6680705868112855,
    0.6604845269824631,
    0.652765810758292,
    0.6449124035466601,
    0.6369222474676594,
    0.6287932621928807,
    0.6205233458814422,
    0.6121103762190272,
    0.6035522115669517,
    0.594846692228125,
    0.5859916418375244,
    0.5769848688847692,
    0.5678241683772689,
    0.5585073236524072,
    0.5490321083475894,
    0.539396288537839,
    0.5295976250506016,
    0.5196338759678234,
    0.5095027993262498,
    0.49920215602687557,
    0.48872971296486534,
    0.47808324639221134,
    0.46726054552517554,
    0.45625941640948525,
    0.4450776860561237,
    0.4337132068616062,
    0.4221638613264662,
    0.4104275670859935,
    0.3985022822681196,
    0.38638601119308313,
    0.3740768104297064,
    0.3615727952238703,
    0.3488721463143257,
    0.33597311715100386,
    0.32287404153158417,
    0.3095733416711837,
    0.29606953672044006,
    0.2823612517462795,
    0.2684472271900246,
    0.25432632881625106,
    0.23999755816502075,
    0.22546006351987213,
    0.21071315140217955,
    0.19575629860114657,
    0.18058916474786657,
    0.16521160543940722,
    0.1496236859168034,
    0.13382569529924374,
    0.11781816137338451,
    0.10160186593373301,
    0.08517786066753184,
    0.0685474835729171,
    0.05171237589585813,
    0.03467449956610524,
    0.017436155108517256,
    -3.7689988302611174e-19
   ]
  }
 },
 "err_heat_slope": 0.9892898170699176,
 "err_zero_slope": 1.0033036498661863,
 "x": [
  0.0,
  0.005,
  0.01,
  0.015,
  0.02,
  0.025,
  0.03,
  0.035,
  0.04,
  0.045,
  0.05,
  0.055,
  0.06,
  0.065,
  0.07,
  0.075,
  0.08,
  0.085,
  0.09,
  0.095,
  0.1,
  0.105,
  0.11,
  0.115,
  0.12,
  0.125,
  0.13,
  0.135,
  0.14,
  0.145,
  0.15,
  0.155,
  0.16,
  0.165,
  0.17,
  0.17500000000000002,
  0.18,
  0.185,
  0.19,
  0.195,
  0.2,
  0.20500000000000002,
  0.21,
  0.215,
  0.22,
  0.225,
  0.23,
  0.23500000000000001,
  0.24,
  0.245,
  0.25,
  0.255,
  0.26,
  0.265,
  0.27,
  0.275,
  0.28,
  0.28500000000000003,
  0.29,
  0.295,
  0.3,
  0.305,
  0.31,
  0.315,
  0.32,
  0.325,
  0.33,
  0.335,
  0.34,
  0.34500000000000003,
  0.35000000000000003,
  0.355,
  0.36,
  0.365,
  0.37,
  0.375,
  0.38,
  0.385,
  0.39,
  0.395,
  0.4,
  0.405,
  0.41000000000000003,
  0.41500000000000004,
  0.42,
  0.425,
  0.43,
  0.435,
  0.44,
  0.445,
  0.45,
  0.455,
  0.46,
  0.465,
  0.47000000000000003,
  0.47500000000000003,
  0.48,
  0.485,
  0.49,
  0.495,
  0.5,
  0.505,
  0.51,
  0.515,
  0.52,
  0.525,
  0.53,
  0.535,
  0.54,
  0.545,
  0.55,
  0.555,
  0.56,
  0.5650000000000001,
  0.5700000000000001,
  0.5750000000000001,
  0.58,
  0.585,
  0.59,
  0.595,
  0.6,
  0.605,
  0.61,
  0.615,
  0.62,
  0.625,
  0.63,
  0.635,
  0.64,
  0.645,
  0.65,
  0.655,
  0.66,
  0.665,
  0.67,
  0.675,
  0.68,
  0.685,
  0.6900000000000001,
  0.6950000000000001,
  0.7000000000000001,
  0.705,
  0.71,
  0.715,
  0.72,
  0.725,
  0.73,
  0.735,
  0.74,
  0.745,
  0.75,
  0.755,
  0.76,
  0.765,
  0.77,
  0.775,
  0.78,
  0.785,
  0.79,
  0.795,
  0.8,
  0.805,
  0.81,
  0.8150000000000001,
  0.8200000000000001,
  0.8250000000000001,
  0.8300000000000001,
  0.835,
  0.84,
  0.845,
  0.85,
  0.855,
  0.86,
  0.865,
  0.87,
  0.875,
  0.88,
  0.885,
  0.89,
  0.895,
  0.9,
  0.905,
  0.91,
  0.915,
  0.92,
  0.925,
  0.93,
  0.935,
  0.9400000000000001,
  0.9450000000000001,
  0.9500000000000001,
  0.9550000000000001,
  0.96,
  0.965,
  0.97,
  0.975,
  0.98,
  0.985,
  0.99,
  0.995,
  1.0
 ],
 "planar_heat": [
  0.9,
  0.898339701269989,
  0.896662444710008,
  0.8949681201011671,
  0.8932566160022729,
  0.8915278197411911,
  0.8897816174061753,
  0.888017893837168,
  0.886236532617074,
  0.8844374160630093,
  0.8826204252175284,
  0.8807854398398332,
  0.8789323383969632,
  0.8770609980549767,
  0.8751712946701165,
  0.8732631027799728,
  0.8713362955946397,
  0.8693907449878724,
  0.8674263214882482,
  0.8654428942703325,
  0.8634403311458583,
  0.8614184985549179,
  0.8593772615571755,
  0.8573164838231027,
  0.8552360276252408,
  0.8531357538294975,
  0.8510155218864791,
  0.8488751898228669,
  0.8467146142328387,
  0.8445336502695467,
  0.8423321516366511,
  0.8401099705799187,
  0.8378669578788938,
  0.8356029628386425,
  0.8333178332815843,
  0.8310114155394089,
  0.8286835544450935,
  0.8263340933250213,
  0.8239628739912145,
  0.8215697367336818,
  0.8191545203128976,
  0.816717061952413,
  0.8142571973316113,
  0.8117747605786173,
  0.809269584263367,
  0.8067414993908479,
  0.8041903353945208,
  0.8016159201299322,
  0.7990180798685276,
  0.7963966392916765,
  0.7937514214849214,
  0.7910822479324592,
  0.7883889385118714,
  0.7856713114891096,
  0.7829291835137555,
  0.7801623696145618,
  0.777370683195293,
  0.774553936030876,
  0.7717119382638765,
  0.7688444984013175,
  0.765951423311851,
  0.7630325182233025,
  0.7600875867206036,
  0.7571164307441269,
  0.7541188505884444,
  0.7510946449015244,
  0.7480436106843861,
  0.7449655432912297,
  0.7418602364300648,
  0.7387274821638516,
  0.7355670709121815,
  0.7323787914535144,
  0.7291624309279942,
  0.7259177748408701,
  0.7226446070665404,
  0.7193427098532474,
  0.7160118638284452,
  0.7126518480048677,
  0.7092624397873223,
  0.705843414980235,
  0.7023945477959754,
  0.6989156108639917,
  0.6954063752407804,
  0.6918666104207257,
  0.6882960843478366,
  0.684694563428413,
  0.6810618125446762,
  0.677397595069395,
  0.6737016728815418,
  0.6699738063830151,
  0.666213754516465,
  0.6624212747842578,
  0.6585961232686183,
  0.6547380546529907,
  0.6508468222446564,
  0.6469221779986507,
  0.642963872543023,
  0.6389716552054804,
  0.634945274041463,
  0.6308844758636949,
  0.6267890062732585,
  0.6226586096922408,
  0.618493029398,
  0.6142920075591038,
  0.610055285272993,
  0.6057826026054194,
  0.6014736986317181,
  0.5971283114799648,
  0.5927461783760786,
  0.5883270356909268,
  0.5838706189894937,
  0.5793766630821723,
  0.5748449020782423,
  0.5702750694415997,
  0.5656668980488001,
  0.5610201202494883,
  0.5563344679292745,
  0.5516096725751344,
  0.5468454653434002,
  0.5420415771304157,
  0.5371977386459309,
  0.5323136804893103,
  0.5273891332286329,
  0.5224238274827625,
  0.5174174940064676,
  0.5123698637786743,
  0.507280668093932,
  0.5021496386571809,
  0.49697650768190327,
  0.49176100799174877,
  0.4865028731257209,
  0.48120183744701667,
  0.47585763625561,
  0.47047000590467236,
  0.46503868392092595,
  0.4595634091290241,
  0.4540439217800575,
  0.44847996368428344,
  0.4428712783481785,
  0.43721761111591595,
  0.4315187093153684,
  0.4257743224087408,
  0.4199842021479354,
  0.41414810273475766,
  0.4082657809860634,
  0.4023369965039594,
  0.3963615118511612,
  0.3903390927316178,
  0.38426950817651173,
  0.37815253073574195,
  0.3719879366750014,
  0.36577550617855586,
  0.359515023557836,
  0.3532062774659496,
  0.3468490611182257,
  0.3404431725188969,
  0.33398841469402923,
  0.32748459593080775,
  0.32093153002328173,
  0.3143290365246782,
  0.30767694100638443,
  0.30097507532370465,
  0.29422327788848984,
  0.2874213939487398,
  0.28056927587527375,
  0.27366678345556295,
  0.26671378419481684,
  0.25971015362440947,
  0.25265577561773056,
  0.24555054271354365,
  0.2383943564469236,
  0.2311871276878491,
  0.22392877698751468,
  0.21661923493242521,
  0.20925844250632772,
  0.20184635146003127,
  0.19438292468915744,
  0.186868136619858,
  0.17930197360252872,
  0.17168443431354075,
  0.1640155301649987,
  0.1562952857225343,
  0.14852373913112324,
  0.14070094254891483,
  0.13282696258904045,
  0.12490188076937021,
  0.11692579397016022,
  0.10889881489953322,
  0.1008210725667113,
  0.09269271276291613,
  0.08451389854982683,
  0.0762848107554791,
  0.06800564847746844,
  0.05967662959330351,
  0.051297991277742885,
  0.042869990526922176,
  0.034392904689069026,
  0.025867032001573257,
  0.01729269213417075,
  0.008670226737964654,
  0.0
 ],
 "planar_zero": [
  0.9000000000000001,
  0.899139779354064,
  0.8982690103854688,
  0.897387530392303,
  0.896495173753527,
  0.8955917718720455,
  0.8946771531166748,
  0.8937511427629937,
  0.8928135629330548,
  0.8918642325339479,
  0.8909029671951904,
  0.889929579204935,
  0.8889438774449754,
  0.8879456673245355,
  0.8869347507128255,
  0.8859109258703518,
  0.8848739873789635,
  0.8838237260706236,
  0.8827599289548896,
  0.8816823791450911,
  0.8805908557831912,
  0.8794851339633212,
  0.8783649846539752,
  0.8772301746188579,
  0.876080466336371,
  0.8749156179177362,
  0.873735383023743,
  0.872539510780115,
  0.8713277456914955,
  0.8700998275540404,
  0.8688554913666245,
  0.8675944672406575,
  0.8663164803085085,
  0.865021250630549,
  0.8637084931008143,
  0.862377917351292,
  0.8610292276548499,
  0.8596621228268136,
  0.8582762961252091,
  0.8568714351496888,
  0.8554472217391635,
  0.8540033318681608,
  0.8525394355419423,
  0.8510551966904084,
  0.8495502730608262,
  0.8480243161094225,
  0.8464769708918832,
  0.8449078759528101,
  0.8433166632141889,
  0.8417029578629264,
  0.8400663782375245,
  0.8384065357139596,
  0.8367230345908475,
  0.8350154719739739,
  0.833283437660288,
  0.8315265140214536,
  0.8297442758870649,
  0.8279362904276449,
  0.8261021170375493,
  0.8242413072179084,
  0.8223534044597531,
  0.8204379441274766,
  0.8184944533427977,
  0.8165224508694024,
  0.8145214469984515,
  0.8124909434351557,
  0.810430433186633,
  0.8083394004512757,
  0.8062173205098722,
  0.8040636596187396,
  0.8018778749051436,
  0.7996594142652954,
  0.7974077162652359,
  0.7951222100449328,
  0.7928023152259381,
  0.7904474418229717,
  0.7880569901598171,
  0.7856303507899394,
  0.783166904422254,
  0.7806660218525036,
  0.7781270639007173,
  0.7755493813552587,
  0.7729323149239914,
  0.7702751951931147,
  0.7675773425942591,
  0.7648380673804469,
  0.7620566696115635,
  0.7592324391500098,
  0.7563646556672373,
  0.7534525886618997,
  0.7504954974903898,
  0.7474926314105568,
  0.7444432296394423,
  0.7413465214258965,
  0.7382017261389824,
  0.7350080533730997,
  0.7317647030708052,
  0.7284708656643334,
  0.7251257222368637,
  0.7217284447046124,
  0.7182781960208601,
  0.7147741304030687,
  0.7112153935842668,
  0.7076011230899176,
  0.7039304485415258,
  0.7002024919882508,
  0.6964163682678454,
  0.6925711853982488,
  0.6886660450011989,
  0.6847000427592439,
  0.680672268907563,
  0.6765818087620087,
  0.6724277432848106,
  0.6682091496893793,
  0.6639251020856558,
  0.6595746721674546,
  0.6551569299432355,
  0.6506709445117317,
  0.6461157848838416,
  0.6414905208521607,
  0.6367942239095026,
  0.6320259682177066,
  0.6271848316279852,
  0.6222698967539955,
  0.6172802520987505,
  0.6122149932363997,
  0.6070732240498137,
  0.6018540580247984,
  0.5965566196016437,
  0.591180045584574,
  0.5857234866095201,
  0.580186108670467,
  0.5745670947044486,
  0.5688656462350642,
  0.5630809850741849,
  0.5572123550812743,
  0.551259023979514,
  0.5452202852276504,
  0.5390954599462017,
  0.5328838988963609,
  0.5265849845096163,
  0.5201981329657758,
  0.5137227963167298,
  0.5071584646529259,
  0.5005046683091405,
  0.4937609801057474,
  0.48692701762126767,
  0.48000244549157356,
  0.47298697773069054,
  0.46588038006770655,
  0.4586824722938631,
  0.45139313061345687,
  0.44401228999174613,
  0.43653994649261735,
  0.4289761595983378,
  0.421321054503305,
  0.4135748243732976,
  0.4057377325613471,
  0.39781011477099043,
  0.38979238115732484,
  0.38168501835598695,
  0.3734885914299086,
  0.3652037457234775,
  0.35683120861355216,
  0.34837179114664923,
  0.33982638955155114,
  0.3311959866165631,
  0.32248165292070347,
  0.31368454790822276,
  0.30480592079604274,
  0.29584711130396196,
  0.2868095501978204,
  0.2776947596362336,
  0.26850435331200395,
  0.2592400363799036,
  0.24990360516317964,
  0.24049694663188015,
  0.23102203764692036,
  0.22148094396470505,
  0.2118758189980958,
  0.20220890233055122,
  0.19248251798136878,
  0.18269907242111966,
  0.17286105233757276,
  0.16297102215365875,
  0.15303162130030548,
  0.14304556124828546,
  0.13301562230453554,
  0.12294465017973272,
  0.11283555233522437,
  0.10269129411870806,
  0.09251489469931883,
  0.08230942281400463,
  0.07207799233823707,
  0.061823757695210604,
  0.05154990911870413,
  0.04125966778572568,
  0.030956280835903228,
  0.02064301629532713,
  0.010323157923179711,
  0.0
 ]
}

==> anc/results/pn.json <==
{
 "v": [
  0.005,
  0.01,
  0.02,
  0.03,
  0.05,
  0.07,
  0.1,
  0.15,
  0.2,
  0.25,
  0.3
 ],
 "analytic": {
  "zero_flux": 0.6413987469155313,
  "heat_lam0": 0.4920843297303958,
  "heat_equal": 0.5763619836000403,
  "heat_tolman": 0.7703690771556144
 },
 "at_0.5": {
  "I1": 0.13447546990667578,
  "I2": 0.04008742168222071,
  "I3": 0.375,
  "IT": 0.05430062654223438,
  "ell": 0.6931471805599453,
  "zero_flux": 0.16034968672888283,
  "heat_lam0": 0.12302108243259895,
  "heat_equal": 0.14409049590001008,
  "heat_tolman": 0.1925922692889036
 },
 "zero_flux": [
  0.6414139924526552,
  0.641459791621557,
  0.641643010712567,
  0.6419486290377819,
  0.6429287626732004,
  0.6444051523203398,
  0.6475673878605369,
  0.6554644240383706,
  0.6668837631363832,
  0.6822272162726115,
  0.702073584305311
 ],
 "heat_lam0": [
  0.4920938078711856,
  0.4921237693111813,
  0.4922423108744134,
  0.49243996073484236,
  0.49307364263588827,
  0.4940276463205152,
  0.49606890336533194,
  0.501154093849533,
  0.5084762161362998,
  0.5182569330495639,
  0.5308113443863381
 ],
 "heat_equal": [
  0.5763745082010274,
  0.5764136101960027,
  0.5765687312148104,
  0.5768274082708204,
  0.5776568947678306,
  0.5789060920388269,
  0.581580624318767,
  0.5882532507939785,
  0.5978857008449744,
  0.6107977252382071,
  0.6274471251629216
 ],
 "heat_tolman": [
  0.770388837985081,
  0.7704496514659986,
  0.7706916608263281,
  0.7710953026303832,
  0.7723899471611338,
  0.7743405326940003,
  0.7785202276896052,
  0.7889687394671047,
  0.8041038490251339,
  0.8244875379958145,
  0.8509312665884814
 ],
 "zero_flux_limit": 0.6413987509307425,
 "heat_lam0_limit": 0.4920841927609648,
 "heat_equal_limit": 0.5763618491562955,
 "heat_tolman_limit": 0.770368949108246
}

==> anc/results/profiles.json <==
{
 "0.5": {
  "r": [
   1.0,
   1.0025,
   1.005,
   1.0075,
   1.01,
   1.0125,
   1.015,
   1.0175,
   1.02,
   1.0225,
   1.025,
   1.0275,
   1.03,
   1.0325,
   1.035,
   1.0375,
   1.04,
   1.0425,
   1.045,
   1.0475,
   1.05,
   1.0525,
   1.055,
   1.0575,
   1.06,
   1.0625,
   1.065,
   1.0675,
   1.07,
   1.0725,
   1.075,
   1.0775,
   1.08,
   1.0825,
   1.085,
   1.0875,
   1.09,
   1.0925,
   1.095,
   1.0975,
   1.1,
   1.1025,
   1.105,
   1.1075,
   1.11,
   1.1125,
   1.115,
   1.1175,
   1.12,
   1.1225,
   1.125,
   1.1275,
   1.13,
   1.1325,
   1.135,
   1.1375,
   1.1400000000000001,
   1.1425,
   1.145,
   1.1475,
   1.15,
   1.1525,
   1.155,
   1.1575,
   1.16,
   1.1625,
   1.165,
   1.1675,
   1.17,
   1.1725,
   1.175,
   1.1775,
   1.18,
   1.1825,
   1.185,
   1.1875,
   1.19,
   1.1925,
   1.195,
   1.1975,
   1.2,
   1.2025000000000001,
   1.205,
   1.2075,
   1.21,
   1.2125,
   1.215,
   1.2175,
   1.22,
   1.2225,
   1.225,
   1.2275,
   1.23,
   1.2325,
   1.235,
   1.2375,
   1.24,
   1.2425,
   1.245,
   1.2475,
   1.25,
   1.2525,
   1.255,
   1.2575,
   1.26,
   1.2625,
   1.2650000000000001,
   1.2675,
   1.27,
   1.2725,
   1.275,
   1.2775,
   1.28,
   1.2825,
   1.2850000000000001,
   1.2875,
   1.29,
   1.2925,
   1.295,
   1.2974999999999999,
   1.3,
   1.3025,
   1.305,
   1.3075,
   1.31,
   1.3125,
   1.315,
   1.3175,
   1.32,
   1.3225,
   1.325,
   1.3275000000000001,
   1.33,
   1.3325,
   1.335,
   1.3375,
   1.34,
   1.3425,
   1.345,
   1.3475000000000001,
   1.35,
   1.3525,
   1.355,
   1.3575,
   1.3599999999999999,
   1.3625,
   1.365,
   1.3675,
   1.37,
   1.3725,
   1.375,
   1.3775,
   1.38,
   1.3825,
   1.385,
   1.3875,
   1.3900000000000001,
   1.3925,
   1.395,
   1.3975,
   1.4,
   1.4025,
   1.405,
   1.4075,
   1.4100000000000001,
   1.4125,
   1.415,
   1.4175,
   1.42,
   1.4224999999999999,
   1.425,
   1.4275,
   1.43,
   1.4325,
   1.435,
   1.4375,
   1.44,
   1.4425,
   1.445,
   1.4475,
   1.45,
   1.4525000000000001,
   1.455,
   1.4575,
   1.46,
   1.4625,
   1.465,
   1.4675,
   1.47,
   1.4725000000000001,
   1.475,
   1.4775,
   1.48,
   1.4825,
   1.4849999999999999,
   1.4875,
   1.49,
   1.4925,
   1.495,
   1.4975,
   1.5,
   1.5025,
   1.505,
   1.5075,
   1.51,
   1.5125,
   1.5150000000000001,
   1.5175,
   1.52,
   1.5225,
   1.525,
   1.5274999999999999,
   1.53,
   1.5325,
   1.5350000000000001,
   1.5375,
   1.54,
   1.5425,
   1.545,
   1.5474999999999999,
   1.55,
   1.5525,
   1.5550000000000002,
   1.5575,
   1.56,
   1.5625,
   1.565,
   1.5675,
   1.57,
   1.5725,
   1.5750000000000002,
   1.5775000000000001,
   1.58,
   1.5825,
   1.585,
   1.5875,
   1.5899999999999999,
   1.5925,
   1.595,
   1.5975000000000001,
   1.6,
   1.6025,
   1.605,
   1.6075,
   1.6099999999999999,
   1.6125,
   1.615,
   1.6175000000000002,
   1.62,
   1.6225,
   1.625,
   1.6275,
   1.63,
   1.6325,
   1.635,
   1.6375000000000002,
   1.6400000000000001,
   1.6425,
   1.645,
   1.6475,
   1.65,
   1.6524999999999999,
   1.655,
   1.6575,
   1.6600000000000001,
   1.6625,
   1.665,
   1.6675,
   1.67,
   1.6724999999999999,
   1.675,
   1.6775,
   1.6800000000000002,
   1.6825,
   1.685,
   1.6875,
   1.69,
   1.6925,
   1.695,
   1.6975,
   1.7000000000000002,
   1.7025000000000001,
   1.705,
   1.7075,
   1.71,
   1.7125,
   1.7149999999999999,
   1.7175,
   1.72,
   1.7225000000000001,
   1.725,
   1.7275,
   1.73,
   1.7325,
   1.7349999999999999,
   1.7375,
   1.74,
   1.7425000000000002,
   1.745,
   1.7475,
   1.75,
   1.7525,
   1.755,
   1.7575,
   1.76,
   1.7625000000000002,
   1.7650000000000001,
   1.7675,
   1.77,
   1.7725,
   1.775,
   1.7774999999999999,
   1.78,
   1.7825,
   1.7850000000000001,
   1.7875,
   1.79,
   1.7925,
   1.795,
   1.7974999999999999,
   1.8,
   1.8025,
   1.8050000000000002,
   1.8075,
   1.81,
   1.8125,
   1.815,
   1.8175,
   1.82,
   1.8225,
   1.8250000000000002,
   1.8275000000000001,
   1.83,
   1.8325,
   1.835,
   1.8375,
   1.8399999999999999,
   1.8425,
   1.845,
   1.8475000000000001,
   1.85,
   1.8525,
   1.855,
   1.8575,
   1.8599999999999999,
   1.8625,
   1.865,
   1.8675000000000002,
   1.87,
   1.8725,
   1.875,
   1.8775,
   1.88,
   1.8825,
   1.885,
   1.8875000000000002,
   1.8900000000000001,
   1.8925,
   1.895,
   1.8975,
   1.9,
   1.9024999999999999,
   1.905,
   1.9075,
   1.9100000000000001,
   1.9125,
   1.915,
   1.9175,
   1.92,
   1.9224999999999999,
   1.925,
   1.9275,
   1.9300000000000002,
   1.9325,
   1.935,
   1.9375,
   1.94,
   1.9425,
   1.945,
   1.9475,
   1.9500000000000002,
   1.9525000000000001,
   1.955,
   1.9575,
   1.96,
   1.9625,
   1.9649999999999999,
   1.9675,
   1.97,
   1.9725000000000001,
   1.975,
   1.9775,
   1.98,
   1.9825,
   1.9849999999999999,
   1.9875,
   1.99,
   1.9925000000000002,
   1.995,
   1.9975,
   2.0
  ],
  "classical": [
   0.5,
   0.49792082294264345,
   0.49584991708126047,
   0.49378722084367227,
   0.4917326732673267,
   0.48968621399176954,
   0.4876477832512316,
   0.4856173218673218,
   0.4835947712418301,
   0.4815800733496333,
   0.47957317073170735,
   0.47757400648824,
   0.4755825242718447,
   0.4735986682808717,
   0.4716223832528181,
   0.4696536144578312,
   0.4676923076923077,
   0.4657384092725819,
   0.4637918660287082,
   0.4618526252983292,
   0.4599206349206349,
   0.4579958432304038,
   0.45607819905213265,
   0.45416765169424733,
   0.4522641509433961,
   0.4503676470588236,
   0.4484780907668232,
   0.44659543325526935,
   0.44471962616822436,
   0.4428506216006216,
   0.44098837209302333,
   0.43913283062645014,
   0.4372839506172839,
   0.4354416859122402,
   0.4336059907834101,
   0.43177681992337175,
   0.42995412844036696,
   0.42813787185354696,
   0.42632800608828003,
   0.42452448747152627,
   0.4227272727272727,
   0.42093631897203326,
   0.4191515837104072,
   0.4173730248306999,
   0.4156006006006006,
   0.4138342696629213,
   0.41207399103139014,
   0.41031972408650264,
   0.4085714285714285,
   0.40682906458797313,
   0.40509259259259256,
   0.4033619733924612,
   0.401637168141593,
   0.3999181383370125,
   0.39820484581497795,
   0.39649725274725284,
   0.39479532163742675,
   0.3930990153172867,
   0.39140829694323137,
   0.38972312999273795,
   0.38804347826086966,
   0.386369305856833,
   0.38470057720057715,
   0.38303725701943847,
   0.3813793103448276,
   0.37972670250896057,
   0.37807939914163086,
   0.37643736616702367,
   0.3748005698005698,
   0.37316897654584213,
   0.3715425531914893,
   0.3699212668082094,
   0.36830508474576273,
   0.36669397463002096,
   0.3650879043600563,
   0.3634868421052631,
   0.36189075630252104,
   0.3602996156533893,
   0.35871338912133893,
   0.3571320459290188,
   0.3555555555555555,
   0.3539838877338876,
   0.3524170124481327,
   0.35085489993098684,
   0.34929752066115705,
   0.3477448453608248,
   0.3461968449931413,
   0.3446534907597536,
   0.3431147540983606,
   0.34158060668030005,
   0.3400510204081632,
   0.33852596741344193,
   0.3370054200542006,
   0.3354893509127789,
   0.33397773279352216,
   0.3324705387205387,
   0.33096774193548384,
   0.3294693158953722,
   0.327975234270415,
   0.3264854709418837,
   0.325,
   0.32351879574184966,
   0.32204183266932274,
   0.3205690854870776,
   0.3191005291005291,
   0.3176361386138614,
   0.3161758893280632,
   0.31471975673898744,
   0.31326771653543306,
   0.3118197445972495,
   0.31037581699346406,
   0.3089359099804305,
   0.3075,
   0.3060680636777127,
   0.30464007782101155,
   0.30321601941747567,
   0.30179586563307487,
   0.3003795938104448,
   0.2989671814671815,
   0.2975586062941555,
   0.2961538461538461,
   0.29475287907869485,
   0.2933556832694764,
   0.2919622370936902,
   0.29057251908396936,
   0.2891865079365079,
   0.28780418250950573,
   0.2864255218216319,
   0.285050505050505,
   0.2836791115311909,
   0.28231132075471693,
   0.28094711236660386,
   0.27958646616541344,
   0.2782293621013133,
   0.27687578027465665,
   0.2755257009345795,
   0.27417910447761185,
   0.2728359714463066,
   0.27149628252788105,
   0.2701600185528756,
   0.2688271604938271,
   0.26749768946395563,
   0.26617158671586716,
   0.2648488336402701,
   0.26352941176470596,
   0.2622133027522936,
   0.26090048840048835,
   0.25959095063985377,
   0.2582846715328467,
   0.2569816332726168,
   0.2556818181818181,
   0.2543852087114338,
   0.2530917874396135,
   0.2518015370705244,
   0.2505144404332129,
   0.2492304804804805,
   0.24794964028776967,
   0.24667190305206463,
   0.24539725209080046,
   0.24412567084078718,
   0.2428571428571429,
   0.24159165181223996,
   0.24032918149466187,
   0.23906971580817052,
   0.23781323877068544,
   0.23655973451327433,
   0.23530918727915187,
   0.23406158142269257,
   0.2328169014084507,
   0.2315751318101934,
   0.23033625730994148,
   0.2291002626970227,
   0.2278671328671329,
   0.22663685282140775,
   0.22540940766550524,
   0.22418478260869568,
   0.222962962962963,
   0.22174393414211438,
   0.22052768166089964,
   0.2193141911341393,
   0.2181034482758621,
   0.21689543889845092,
   0.2156901489117983,
   0.21448756432246993,
   0.21328767123287679,
   0.21209045584045588,
   0.21089590443686,
   0.20970400340715495,
   0.20851473922902497,
   0.20732809847198638,
   0.20614406779661015,
   0.20496263395375072,
   0.20378378378378378,
   0.2026075042158516,
   0.20143378226711564,
   0.2002626050420168,
   0.19909395973154367,
   0.197927833612507,
   0.19676421404682265,
   0.19560308848080124,
   0.19444444444444442,
   0.19328826955074874,
   0.19213455149501665,
   0.1909832780541736,
   0.18983443708609268,
   0.18868801652892558,
   0.18754400440044,
   0.18640238879736407,
   0.1852631578947368,
   0.18412629994526553,
   0.18299180327868855,
   0.18185965630114573,
   0.18072984749455337,
   0.17960236541598695,
   0.17847719869706835,
   0.1773543360433604,
   0.17623376623376621,
   0.17511547811993516,
   0.1739994606256742,
   0.1728857027463652,
   0.17177419354838702,
   0.17066492216854542,
   0.16955787781350473,
   0.16845304975922948,
   0.1673504273504273,
   0.16624999999999995,
   0.16515175718849842,
   0.16405568846358323,
   0.16296178343949042,
   0.16187003179650236,
   0.16078042328042316,
   0.15969294770206016,
   0.15860759493670884,
   0.15752435492364406,
   0.15644321766561511,
   0.15536417322834647,
   0.154287211740042,
   0.15321232339089474,
   0.1521394984326019,
   0.15106872717788206,
   0.14999999999999988,
   0.14893330733229326,
   0.1478686396677051,
   0.1468059875583204,
   0.14574534161490688,
   0.1446866925064599,
   0.14363003095975233,
   0.1425753477588871,
   0.14152263374485588,
   0.14047187981510018,
   0.13942307692307696,
   0.13837621607782896,
   0.13733128834355826,
   0.13628828483920363,
   0.1352471967380224,
   0.13420801526717546,
   0.13317073170731702,
   0.13213533739218666,
   0.1311018237082067,
   0.13007018209408192,
   0.12904040404040404,
   0.12801248108925878,
   0.12698640483383683,
   0.1259621669180493,
   0.12493975903614453,
   0.1239191729323308,
   0.12290040040040036,
   0.12188343328335832,
   0.1208682634730539,
   0.11985488290981565,
   0.11884328358208955,
   0.11783345752608052,
   0.11682539682539675,
   0.11581909361069836,
   0.11481454005934714,
   0.11381172839506173,
   0.11281065088757401,
   0.11181129985228955,
   0.11081366764995082,
   0.10981774668630336,
   0.10882352941176464,
   0.10783100832109638,
   0.10684017595307911,
   0.10585102489019034,
   0.10486354775828462,
   0.10387773722627741,
   0.10289358600583097,
   0.10191108685104319,
   0.10093023255813956,
   0.09995101596516685,
   0.09897342995169076,
   0.09799746743849495,
   0.0970231213872832,
   0.0960503848003848,
   0.09507925072046111,
   0.09410971223021579,
   0.09314176245210729,
   0.09217539454806306,
   0.09121060171919769,
   0.0902473772055317,
   0.08928571428571429,
   0.08832560627674754,
   0.08736704653371324,
   0.08641002844950209,
   0.08545454545454546,
   0.08450059101654843,
   0.08354815864022656,
   0.08259724186704383,
   0.08164783427495288,
   0.08069992947813824,
   0.0797535211267606,
   0.07880860290670426,
   0.0778651685393258,
   0.07692321178120619,
   0.07598272642390286,
   0.0750437062937063,
   0.07410614525139662,
   0.07317003719200373,
   0.07223537604456826,
   0.07130215577190545,
   0.07037037037037035,
   0.06944001386962555,
   0.06851108033240995,
   0.06758356385431066,
   0.06665745856353592,
   0.06573275862068964,
   0.06480945821854914,
   0.06388755158184325,
   0.06296703296703295,
   0.0620478966620942,
   0.0611301369863013,
   0.060213748290013594,
   0.059298724954462596,
   0.05838506139154157,
   0.05747275204359674,
   0.05656179138321998,
   0.05565217391304354,
   0.054743894165535906,
   0.05383694670280039,
   0.052931326116373426,
   0.052027027027027016,
   0.051124044084570365,
   0.05022237196765503,
   0.049322005383580086,
   0.048422939068100385,
   0.047525167785234856,
   0.04662868632707773,
   0.045733489513609914,
   0.04483957219251329,
   0.043946929238985265,
   0.043055555555555555,
   0.04216544607190414,
   0.04127659574468089,
   0.040388999557326236,
   0.03950265251989392,
   0.03861754966887408,
   0.03773368606701935,
   0.036851056803170364,
   0.03596965699208442,
   0.03508948177426439,
   0.03421052631578946,
   0.03333278580814725,
   0.03245625546806649,
   0.031580930537352586,
   0.0307068062827225,
   0.02983387799564268,
   0.028962140992167085,
   0.028091590612777058,
   0.02722222222222225,
   0.02635403120936285,
   0.025487012987012926,
   0.024621162991785583,
   0.02375647668393776,
   0.02289294954721862,
   0.0220305770887166,
   0.021169354838709693,
   0.020309278350515478,
   0.01945034320034321,
   0.018592544987146485,
   0.01773587933247755,
   0.016880341880341834,
   0.016025928297055004,
   0.01517263427109972,
   0.01432045551298424,
   0.01346938775510206,
   0.012619426751592402,
   0.011770568278201929,
   0.010922808132147403,
   0.010076142131979667,
   0.009230566117448212,
   0.008386075949367066,
   0.0075426675094816395,
   0.006700336700336735,
   0.005859079445145028,
   0.005018891687657458,
   0.004179769392033543,
   0.003341708542713555,
   0.002504705144291033,
   0.0016687552213867645,
   0.0008338548185231138,
   0.0
  ],
  "zero_flux": [
   0.4999999999999988,
   0.49862508562518987,
   0.4972495319434868,
   0.4958733536275904,
   0.4944965653330001,
   0.49311918169684954,
   0.4917412173367555,
   0.49036268684956535,
   0.48898360481053993,
   0.4876039857721292,
   0.4862238442627801,
   0.4848431947858841,
   0.4834620518187371,
   0.4820804298115094,
   0.48069834318622984,
   0.4793158063357814,
   0.4779328336229112,
   0.47654943937925237,
   0.47516563790436106,
   0.4737814434647668,
   0.4723968702930383,
   0.4710119325868617,
   0.46962664450813557,
   0.46824102018207936,
   0.4668550736963578,
   0.4654688191002188,
   0.4640822704036473,
   0.4626954415765334,
   0.46130834654785563,
   0.45992099920487894,
   0.45853341339236564,
   0.45714560291180284,
   0.45575758152058576,
   0.4543693629313332,
   0.45298096081127415,
   0.4515923887813607,
   0.45020366041556953,
   0.4488147892402193,
   0.4474257887332986,
   0.44603667232380545,
   0.44464745339109835,
   0.44325814526425966,
   0.44186876122146945,
   0.44047931448939287,
   0.43908981824257914,
   0.4377002856028732,
   0.43631072963883905,
   0.4349211633651959,
   0.43353159974226707,
   0.4321420516754415,
   0.43075253201464636,
   0.4293630535538336,
   0.4279736290304777,
   0.4265842711250864,
   0.42519499246072306,
   0.42380580560254044,
   0.42241672305732714,
   0.42102775727306496,
   0.41963892063849767,
   0.41825022548268587,
   0.4168616840745922,
   0.4154733086228332,
   0.41408511127515885,
   0.4126971041180714,
   0.4113092991764689,
   0.409921708413296,
   0.4085343437292056,
   0.40714721696222883,
   0.40576033988745475,
   0.4043737242167204,
   0.4029873815983099,
   0.40160132361666295,
   0.40021556179209383,
   0.3988301075805194,
   0.39744497237319776,
   0.39606016749647516,
   0.39467570421154413,
   0.39329159371420996,
   0.39190784713466764,
   0.39052447553728753,
   0.3891414899204108,
   0.38775890121615364,
   0.38637672029022135,
   0.38499495794173016,
   0.38361362490303885,
   0.3822327318395883,
   0.3808522893497494,
   0.3794723079646802,
   0.378092798148185,
   0.3767137702965443,
   0.375335234738531,
   0.37395720173523095,
   0.37257968147990944,
   0.37120268409792256,
   0.3698262196466348,
   0.3684502981153439,
   0.3670749294252113,
   0.36570012342920133,
   0.3643258899120252,
   0.3629522385900941,
   0.36157917911147686,
   0.36020672105586593,
   0.3588348739345502,
   0.3574636471903938,
   0.3560930501978228,
   0.35472309226281723,
   0.3533537826229111,
   0.35198513044719865,
   0.3506171448363463,
   0.3492498348226123,
   0.34788320936987177,
   0.3465172773736485,
   0.3451520476611528,
   0.3437875289913251,
   0.3424237300548849,
   0.3410606594743877,
   0.33969832580428405,
   0.33833673753098664,
   0.3369759030729418,
   0.3356158307807055,
   0.33425652893702024,
   0.3328980057568768,
   0.3315402693877128,
   0.3301833279094468,
   0.3288271893345652,
   0.32747186160823294,
   0.3261173526084109,
   0.324763670145976,
   0.3234108219648456,
   0.3220588157421067,
   0.3207076590881482,
   0.319357359546798,
   0.3180079245954651,
   0.31665936164528335,
   0.31531167804126176,
   0.31396488106243775,
   0.3126189779220343,
   0.3112739757676216,
   0.30992988168128216,
   0.3085867026797796,
   0.3072444457147328,
   0.30590311767279116,
   0.3045627253758157,
   0.303223275581063,
   0.3018847749813726,
   0.3005472302053578,
   0.2992106478176001,
   0.2978750343188464,
   0.29654039614620936,
   0.29520673967337185,
   0.29387407121079234,
   0.29254239700591467,
   0.29121172324337985,
   0.28988205604524037,
   0.28855340147117714,
   0.28722576551871537,
   0.2858991541234273,
   0.28457357315924264,
   0.28324902843862737,
   0.2819255257127994,
   0.2806030706719641,
   0.27928166894555234,
   0.2779613261024605,
   0.27664204765129136,
   0.2753238390405977,
   0.27400670565912794,
   0.27269065283607224,
   0.2713756858413117,
   0.27006180988566914,
   0.26874903012116075,
   0.26743735164125054,
   0.26612677948110636,
   0.26481731861785657,
   0.2635089739708495,
   0.26220175040191457,
   0.2608956527156236,
   0.25959068565955534,
   0.25828685392456063,
   0.2569841621450288,
   0.25568261489915645,
   0.25438221670921624,
   0.253082972041828,
   0.2517848853082309,
   0.2504879608645562,
   0.2491922030121016,
   0.24789761599760676,
   0.24660420401352917,
   0.245311971198322,
   0.24402092163671082,
   0.24273105935997324,
   0.24144238834621803,
   0.24015491252066448,
   0.23886863575592307,
   0.2375835618722761,
   0.23629969463795172,
   0.23501703776941424,
   0.23373559493169693,
   0.23245536973863856,
   0.23117636575316644,
   0.22989858648758432,
   0.22862203540385914,
   0.227346715913909,
   0.22607263137989078,
   0.2247997851144876,
   0.22352818038119765,
   0.22225782039462127,
   0.22098870832074952,
   0.21972084727725263,
   0.21845424033376787,
   0.21718889051218837,
   0.21592480078695128,
   0.21466197408532672,
   0.2134004132877057,
   0.21214012122788975,
   0.2108811006933781,
   0.20962335442565763,
   0.20836688512049042,
   0.20711169542820257,
   0.20585778795397253,
   0.20460516525811925,
   0.20335382985639044,
   0.20210378422025035,
   0.20085503077716738,
   0.19960757191090173,
   0.19836140996179238,
   0.19711654722704394,
   0.19587298596101335,
   0.19463072837549572,
   0.1933897766400101,
   0.192150132882085,
   0.19091179918754228,
   0.18967477760078216,
   0.1884390701250659,
   0.1872046787227991,
   0.18597160531581364,
   0.18473985178564906,
   0.1835094199738327,
   0.18228031168215192,
   0.181052528672974,
   0.17982607266950892,
   0.17860094535607535,
   0.17737714837838037,
   0.17615468334379855,
   0.17493355182165046,
   0.17371375534347985,
   0.17249529540333008,
   0.1712781734580203,
   0.17006239092741948,
   0.1688479491947213,
   0.1676348496067164,
   0.16642309347406523,
   0.16521268207156925,
   0.16400361663844149,
   0.16279589837857622,
   0.16158952846081812,
   0.16038450801922957,
   0.15918083815335862,
   0.1579785199285044,
   0.15677755437598279,
   0.15557794249339105,
   0.154379685244871,
   0.1531827835613719,
   0.151987238340912,
   0.1507930504488396,
   0.14960022071809237,
   0.1484087499494569,
   0.14721863891182596,
   0.14602988834245584,
   0.14484249894722212,
   0.14365647140087473,
   0.14247180634729165,
   0.14128850439973217,
   0.14010656614108807,
   0.13892599212413512,
   0.13774678287178194,
   0.13656893887731897,
   0.13539246060466575,
   0.13421734848861716,
   0.1330436029350882,
   0.13187122432135856,
   0.13070021299631407,
   0.12953056928068932,
   0.12836229346730488,
   0.12719538582131854,
   0.12602984658047034,
   0.12486567595530601,
   0.12370287412941344,
   0.12254144125965886,
   0.12138137747642194,
   0.12022268288382862,
   0.11906535755998422,
   0.11790940155720399,
   0.11675481490224326,
   0.11560159759652627,
   0.11444974961637347,
   0.11329927091322796,
   0.11215016141388082,
   0.11100242102069455,
   0.10985604961182659,
   0.10871104704145015,
   0.1075674131399751,
   0.1064251477142671,
   0.10528425054786562,
   0.1041447214012008,
   0.10300656001180955,
   0.10186976609454938,
   0.10073433934181265,
   0.09960027942373798,
   0.09846758598842176,
   0.09733625866212796,
   0.0962062970494967,
   0.0950777007337519,
   0.09395046927690742,
   0.09282460221997273,
   0.09170009908315609,
   0.0905769593660682,
   0.08945518254792313,
   0.08833476808773912,
   0.08721571542453765,
   0.0860980239775416,
   0.08498169314637181,
   0.08386672231124317,
   0.08275311083315837,
   0.08164085805410173,
   0.0805299632972306,
   0.07942042586706635,
   0.0783122450496838,
   0.07720542011289948,
   0.07609995030645816,
   0.07499583486222247,
   0.07389307299436174,
   0.0727916638995305,
   0.07169160675705019,
   0.07059290072909137,
   0.06949554496085418,
   0.06839953858074779,
   0.06730488070056863,
   0.06621157041567735,
   0.06511960680517508,
   0.06402898893207729,
   0.06293971584348837,
   0.06185178657077306,
   0.06076520012972812,
   0.05967995552075241,
   0.05859605172901559,
   0.05751348772462599,
   0.05643226246279751,
   0.055352374884014524,
   0.054273823914197016,
   0.05319660846486319,
   0.05212072743329195,
   0.05104617970268392,
   0.04997296414232134,
   0.048901079607726786,
   0.04783052494082128,
   0.04676129897008031,
   0.04569340051069003,
   0.044626828364701124,
   0.043561581321182506,
   0.04249765815637351,
   0.04143505763383507,
   0.04037377850459984,
   0.03931381950732111,
   0.03825517936842115,
   0.03719785680223744,
   0.03614185051116922,
   0.03508715918582156,
   0.034033781505149414,
   0.03298171613660011,
   0.03193096173625486,
   0.030881516948969172,
   0.02983338040851257,
   0.028786550737706397,
   0.02774102654856379,
   0.026696806442424125,
   0.025653889010088405,
   0.024612272831953892,
   0.023571956478147547,
   0.022532938508658295,
   0.021495217473468786,
   0.020458791912685136,
   0.019423660356667035,
   0.01838982132615551,
   0.017357273332400672,
   0.01632601487728807,
   0.015296044453464108,
   0.014267360544460572,
   0.01323996162481799,
   0.012213846160208585,
   0.011189012607557204,
   0.010165459415162703,
   0.009143185022816988,
   0.008122187861924132,
   0.007102466355618089,
   0.006084018918879566,
   0.0050668439586518755,
   0.004050939873956306,
   0.003036305056005584,
   0.0020229378883177833,
   0.0010108367468279831,
   0.0
  ],
  "rh": [
   1.0,
   1.0025,
   1.005,
   1.0075,
   1.01,
   1.0125,
   1.015,
   1.0175,
   1.02,
   1.0225,
   1.025,
   1.0275,
   1.03,
   1.0325,
   1.035,
   1.0375,
   1.04,
   1.0425,
   1.045,
   1.0475,
   1.05,
   1.0525,
   1.055,
   1.0575,
   1.06,
   1.0625,
   1.065,
   1.0675,
   1.07,
   1.0725,
   1.075,
   1.0775,
   1.08,
   1.0825,
   1.085,
   1.0875,
   1.09,
   1.0925,
   1.095,
   1.0975,
   1.1,
   1.1025,
   1.105,
   1.1075,
   1.11,
   1.1125,
   1.115,
   1.1175,
   1.12,
   1.1225,
   1.125,
   1.1275,
   1.13,
   1.1325,
   1.135,
   1.1375,
   1.1400000000000001,
   1.1425,
   1.145,
   1.1475,
   1.15,
   1.1525,
   1.155,
   1.1575,
   1.16,
   1.1625,
   1.165,
   1.1675,
   1.17,
   1.1725,
   1.175,
   1.1775,
   1.18,
   1.1825,
   1.185,
   1.1875,
   1.19,
   1.1925,
   1.195,
   1.1975,
   1.2,
   1.2025000000000001,
   1.205,
   1.2075,
   1.21,
   1.2125,
   1.215,
   1.2175,
   1.22,
   1.2225,
   1.225,
   1.2275,
   1.23,
   1.2325,
   1.235,
   1.2375,
   1.24,
   1.2425,
   1.245,
   1.2475,
   1.25,
   1.2525,
   1.255,
   1.2575,
   1.26,
   1.2625,
   1.2650000000000001,
   1.2675,
   1.27,
   1.2725,
   1.275,
   1.2775,
   1.28,
   1.2825,
   1.2850000000000001,
   1.2875,
   1.29,
   1.2925,
   1.295,
   1.2974999999999999,
   1.3,
   1.3025,
   1.305,
   1.3075,
   1.31,
   1.3125,
   1.315,
   1.3175,
   1.32,
   1.3225,
   1.325,
   1.3275000000000001,
   1.33,
   1.3325,
   1.335,
   1.3375,
   1.34,
   1.3425,
   1.345,
   1.3475000000000001,
   1.35,
   1.3525,
   1.355,
   1.3575,
   1.3599999999999999,
   1.3625,
   1.365,
   1.3675,
   1.37,
   1.3725,
   1.375,
   1.3775,
   1.38,
   1.3825,
   1.385,
   1.3875,
   1.3900000000000001,
   1.3925,
   1.395,
   1.3975,
   1.4,
   1.4025,
   1.405,
   1.4075,
   1.4100000000000001,
   1.4125,
   1.415,
   1.4175,
   1.42,
   1.4224999999999999,
   1.425,
   1.4275,
   1.43,
   1.4325,
   1.435,
   1.4375,
   1.44,
   1.4425,
   1.445,
   1.4475,
   1.45,
   1.4525000000000001,
   1.455,
   1.4575,
   1.46,
   1.4625,
   1.465,
   1.4675,
   1.47,
   1.4725000000000001,
   1.475,
   1.4775,
   1.48,
   1.4825,
   1.4849999999999999,
   1.4875,
   1.49,
   1.4925,
   1.495,
   1.4975,
   1.5,
   1.5025,
   1.505,
   1.5075,
   1.51,
   1.5125,
   1.5150000000000001,
   1.5175,
   1.52,
   1.5225,
   1.525,
   1.5274999999999999,
   1.53,
   1.5325,
   1.5350000000000001,
   1.5375,
   1.54,
   1.5425,
   1.545,
   1.5474999999999999,
   1.55,
   1.5525,
   1.5550000000000002,
   1.5575,
   1.56,
   1.5625,
   1.565,
   1.5675,
   1.57,
   1.5725,
   1.5750000000000002,
   1.5775000000000001,
   1.58,
   1.5825,
   1.585,
   1.5875,
   1.5899999999999999,
   1.5925,
   1.595,
   1.5975000000000001,
   1.6,
   1.6025,
   1.605,
   1.6075,
   1.6099999999999999,
   1.6125,
   1.615,
   1.6175000000000002,
   1.62,
   1.6225,
   1.625,
   1.6275,
   1.63,
   1.6325,
   1.635,
   1.6375000000000002,
   1.6400000000000001,
   1.6425,
   1.645,
   1.6475,
   1.65,
   1.6524999999999999,
   1.655,
   1.6575,
   1.6600000000000001,
   1.6625,
   1.665,
   1.6675,
   1.67,
   1.6724999999999999,
   1.675,
   1.6775,
   1.6800000000000002,
   1.6825,
   1.685,
   1.6875,
   1.69,
   1.6925,
   1.695,
   1.6975,
   1.7000000000000002,
   1.7025000000000001,
   1.705,
   1.7075,
   1.71,
   1.7125,
   1.7149999999999999,
   1.7175,
   1.72,
   1.7225000000000001,
   1.725,
   1.7275,
   1.73,
   1.7325,
   1.7349999999999999,
   1.7375,
   1.74,
   1.7425000000000002,
   1.745,
   1.7475,
   1.75,
   1.7525,
   1.755,
   1.7575,
   1.76,
   1.7625000000000002,
   1.7650000000000001,
   1.7675,
   1.77,
   1.7725,
   1.775,
   1.7774999999999999,
   1.78,
   1.7825,
   1.7850000000000001,
   1.7875,
   1.79,
   1.7925,
   1.795,
   1.7974999999999999,
   1.8,
   1.8025,
   1.8050000000000002,
   1.8075,
   1.81,
   1.8125,
   1.815,
   1.8175,
   1.82,
   1.8225,
   1.8250000000000002,
   1.8275000000000001,
   1.83,
   1.8325,
   1.835,
   1.8375,
   1.8399999999999999,
   1.8425,
   1.845,
   1.8475000000000001,
   1.85,
   1.8525,
   1.855,
   1.8575,
   1.8599999999999999,
   1.8625,
   1.865,
   1.8675000000000002,
   1.87,
   1.8725,
   1.875,
   1.8775,
   1.88,
   1.8825,
   1.885,
   1.8875000000000002,
   1.8900000000000001,
   1.8925,
   1.895,
   1.8975,
   1.9,
   1.9024999999999999,
   1.905,
   1.9075,
   1.9100000000000001,
   1.9125,
   1.915,
   1.9175,
   1.92,
   1.9224999999999999,
   1.925,
   1.9275,
   1.9300000000000002,
   1.9325,
   1.935,
   1.9375,
   1.94,
   1.9425,
   1.945,
   1.9475,
   1.9500000000000002,
   1.9525000000000001,
   1.955,
   1.9575,
   1.96,
   1.9625,
   1.9649999999999999,
   1.9675,
   1.97,
   1.9725000000000001,
   1.975,
   1.9775,
   1.98,
   1.9825,
   1.9849999999999999,
   1.9875,
   1.99,
   1.9925000000000002,
   1.995,
   1.9975,
   2.0
  ],
  "lam0": [
   0.5,
   0.4982717934642911,
   0.4965472508202301,
   0.49482636318042655,
   0.49310912154138387,
   0.4913955167873684,
   0.48968553969419487,
   0.4879791809329237,
   0.4862764310734777,
   0.48457728058817406,
   0.48288171985517886,
   0.48118973916188124,
   0.4795013287081928,
   0.47781647860976983,
   0.4761351789011638,
   0.47445741953889853,
   0.4727831904044788,
   0.4711124813073268,
   0.46944528198765473,
   0.4677815821192681,
   0.4661213713123074,
   0.46446463911592345,
   0.4628113750208926,
   0.4611615684621709,
   0.4595152088213888,
   0.4578722854292875,
   0.4562327875680983,
   0.4545967044738672,
   0.4529640253387234,
   0.45133473931309614,
   0.44970883550787805,
   0.44808630299653757,
   0.44646713081718203,
   0.4448513079745714,
   0.4432388234420833,
   0.4416296661636327,
   0.4400238250555439,
   0.43842128900837973,
   0.43682204688872417,
   0.4352260875409247,
   0.4336333997887897,
   0.43204397243724785,
   0.43045779427396375,
   0.4288748540709173,
   0.42729514058594154,
   0.42571864256422537,
   0.42414534873977716,
   0.42257524783685346,
   0.4210083285713515,
   0.4194445796521681,
   0.4178839897825231,
   0.416326547661251,
   0.4147722419840596,
   0.4132210614447566,
   0.41167299473644603,
   0.41012803055269287,
   0.40858615758865896,
   0.40704736454221035,
   0.4055116401149936,
   0.40397897301348756,
   0.4024493519500256,
   0.40092276564379176,
   0.3993992028217915,
   0.39787865221979474,
   0.39636110258325774,
   0.3948465426682162,
   0.39333496124215805,
   0.39182634708487024,
   0.39032068898926414,
   0.3888179757621781,
   0.38731819622515884,
   0.3858213392152196,
   0.38432739358557916,
   0.3828363482063796,
   0.38134819196538433,
   0.3798629137686558,
   0.378380502541215,
   0.3769009472276816,
   0.3754242367928956,
   0.3739503602225222,
   0.3724793065236371,
   0.3710110647252963,
   0.3695456238790893,
   0.3680829730596741,
   0.36662310136529747,
   0.3651659979183,
   0.36371165186560445,
   0.36226005237918996,
   0.3608111886565513,
   0.35936504992114393,
   0.35792162542281464,
   0.3564809044382196,
   0.35504287627122694,
   0.3536075302533086,
   0.352174855743917,
   0.35074484213085183,
   0.3493174788306119,
   0.3478927552887368,
   0.34647066098013607,
   0.34505118540940727,
   0.3436343181111431,
   0.3422200486502263,
   0.34080836662211555,
   0.33939926165311984,
   0.3379927234006633,
   0.3365887415535391,
   0.33518730583215445,
   0.3337884059887663,
   0.3323920318077062,
   0.33099817310559826,
   0.329606819731566,
   0.3282179615674321,
   0.32683158852790967,
   0.3254476905607833,
   0.3240662576470848,
   0.32268727980125866,
   0.32131074707132146,
   0.31993664953901235,
   0.3185649773199372,
   0.31719572056370526,
   0.31582886945405836,
   0.31446441420899407,
   0.31310234508088103,
   0.3117426523565686,
   0.3103853263574905,
   0.3090303574397605,
   0.30767773599426373,
   0.3063274524467414,
   0.30497949725786955,
   0.3036338609233324,
   0.30229053397388994,
   0.3009495069754402,
   0.2996107705290768,
   0.29827431527114,
   0.2969401318732643,
   0.2956082110424199,
   0.2942785435209503,
   0.29295112008660484,
   0.29162593155256633,
   0.2903029687674748,
   0.28898222261544715,
   0.28766368401609166,
   0.28634734392451894,
   0.285033193331349,
   0.28372122326271465,
   0.28241142478025966,
   0.2811037889811356,
   0.27979830699775815,
   0.27849496999874107,
   0.27719376918745253,
   0.275894695802956,
   0.2745977411197472,
   0.27330289644772926,
   0.2720101531321845,
   0.27071950255374394,
   0.26943093612835267,
   0.26814444530723375,
   0.2668600215768484,
   0.2655776564588541,
   0.2642973415100592,
   0.26301906832237576,
   0.26174282852276987,
   0.26046861377320935,
   0.25919641577060876,
   0.2579262262467722,
   0.2566580369683354,
   0.2553918397367028,
   0.25412762638798514,
   0.2528653887929335,
   0.25160511885687226,
   0.2503468085196293,
   0.24909044975546513,
   0.24783603457299946,
   0.2465835550151365,
   0.24533300315898898,
   0.2440843711157988,
   0.24283765103085841,
   0.2415928350834288,
   0.2403499154866567,
   0.2391088844874909,
   0.2378697343665955,
   0.2366324574382635,
   0.2353970460503285,
   0.23416349258407426,
   0.2329317894541446,
   0.23170192910845058,
   0.23047390402807763,
   0.2292477067271911,
   0.22802332975294046,
   0.2268007656853628,
   0.22558000713728588,
   0.2243610467542286,
   0.22314387721430232,
   0.22192849122811023,
   0.22071488153864602,
   0.21950304092119186,
   0.21829296218321592,
   0.217084638164268,
   0.21587806173587565,
   0.21467322580143905,
   0.21347012329612503,
   0.21226874718676086,
   0.21106909047172695,
   0.2098711461808492,
   0.20867490737529146,
   0.20748036714744558,
   0.206287518620823,
   0.20509635494994496,
   0.20390686932023144,
   0.20271905494789152,
   0.2015329050798116,
   0.20034841299344386,
   0.1991655719966947,
   0.19798437542781255,
   0.19680481665527452,
   0.19562688907767456,
   0.19445058612360938,
   0.19327590125156546,
   0.1921028279498051,
   0.19093135973625266,
   0.18976149015837998,
   0.18859321279309274,
   0.1874265212466149,
   0.18626140915437492,
   0.18509787018089016,
   0.18393589801965224,
   0.18277548639301172,
   0.1816166290520631,
   0.18045931977652924,
   0.17930355237464626,
   0.17814932068304767,
   0.17699661856664942,
   0.17584543991853382,
   0.17469577865983443,
   0.17354762873962015,
   0.17240098413478014,
   0.1712558388499079,
   0.17011218691718583,
   0.1689700223962703,
   0.1678293393741755,
   0.1666901319651588,
   0.1655523943106051,
   0.16441612057891178,
   0.1632813049653739,
   0.16214794169206884,
   0.16101602500774187,
   0.1598855491876915,
   0.15875650853365428,
   0.15762889737369157,
   0.15650271006207414,
   0.15537794097916854,
   0.15425458453132346,
   0.15313263515075573,
   0.15201208729543664,
   0.15089293544897917,
   0.14977517412052405,
   0.14865879784462768,
   0.14754380118114876,
   0.14643017871513608,
   0.1453179250567163,
   0.14420703484098182,
   0.1430975027278793,
   0.14198932340209752,
   0.14088249157295707,
   0.1397770019742983,
   0.13867284936437155,
   0.1375700285257258,
   0.1364685342650992,
   0.13536836141330882,
   0.1342695048251411,
   0.13317195937924237,
   0.1320757199780104,
   0.13098078154748488,
   0.1298871390372397,
   0.12879478742027428,
   0.12770372169290622,
   0.1266139368746635,
   0.12552542800817756,
   0.12443819015907621,
   0.12335221841587775,
   0.12226750788988378,
   0.1211840537150743,
   0.12010185104800176,
   0.11902089506768594,
   0.11794118097550912,
   0.11686270399511191,
   0.11578545937228868,
   0.11470944237488406,
   0.11363464829268975,
   0.11256107243734083,
   0.11148871014221384,
   0.11041755676232376,
   0.10934760767422243,
   0.10827885827589691,
   0.10721130398666812,
   0.10614494024709,
   0.1050797625188493,
   0.10401576628466488,
   0.10295294704818865,
   0.10189130033390553,
   0.10083082168703489,
   0.0997715066734318,
   0.09871335087948872,
   0.09765634991203773,
   0.0966004993982532,
   0.0955457949855542,
   0.09449223234150847,
   0.09343980715373543,
   0.09238851512981065,
   0.0913383519971702,
   0.09028931350301542,
   0.08924139541421815,
   0.08819459351722635,
   0.08714890361797026,
   0.08610432154176832,
   0.08506084313323464,
   0.08401846425618546,
   0.08297718079354703,
   0.08193698864726363,
   0.08089788373820575,
   0.07985986200607868,
   0.07882291940933224,
   0.07778705192506934,
   0.07675225554895682,
   0.07571852629513494,
   0.07468586019612858,
   0.07365425330275807,
   0.07262370168405077,
   0.0715942014271527,
   0.07056574863724124,
   0.06953833943743708,
   0.06851196996871793,
   0.06748663638983139,
   0.06646233487720898,
   0.06543906162488036,
   0.06441681284438774,
   0.06339558476470103,
   0.062375373632132934,
   0.06135617571025511,
   0.06033798727981366,
   0.0593208046386463,
   0.05830462410159867,
   0.057289442000442,
   0.05627525468379055,
   0.055262058517019715,
   0.054249849882184405,
   0.05323862517793809,
   0.05222838081945146,
   0.05121911323833261,
   0.05021081888254641,
   0.049203494216130655,
   0.04819713571902579,
   0.047191739890325345,
   0.046187303238954494,
   0.04518382229718001,
   0.044181293605716085,
   0.04317971372857613,
   0.04217907923795939,
   0.041179386729311894,
   0.04018063280601667,
   0.03918281409464177,
   0.038185927229455525,
   0.03718996886784015,
   0.03619493567465388,
   0.03520082433778838,
   0.0342076315523989,
   0.033215354036584994,
   0.03222398851550879,
   0.031233531737178973,
   0.030243980456477623,
   0.02925533145102654,
   0.02826758150514363,
   0.027280727425770944,
   0.02629476602638042,
   0.02530969414294457,
   0.024325508617810365,
   0.02334220631569374,
   0.022359784107540744,
   0.02137823888652638,
   0.020397567551922534,
   0.01941776702508196,
   0.018438834233331453,
   0.017460766125923247,
   0.016483559657970784,
   0.015507211806350134,
   0.014531719553696108,
   0.013557079904235676,
   0.012583289867862115,
   0.011610346475883401,
   0.01063824676519104,
   0.00966698779390656,
   0.008696566625662205,
   0.00772698034512831,
   0.00675822604242277,
   0.0057903008285030534,
   0.004823201819719964,
   0.0038569261530591327,
   0.0028914709708542253,
   0.0019268334358623859,
   0.0009630107161527553,
   -4.657026848673546e-21
  ],
  "lam1": [
   0.5,
   0.4982984316581022,
   0.4966004529541445,
   0.49490605343294014,
   0.49321522254887873,
   0.49152794966944163,
   0.48984422407863454,
   0.4881640349803395,
   0.4864873715015879,
   0.484814222695754,
   0.48314457754567525,
   0.48147842496669674,
   0.47981575380964364,
   0.4781565528637224,
   0.47650081085935275,
   0.4748485164709313,
   0.4731996583195296,
   0.47155422497552585,
   0.46991220496117436,
   0.4682735867531119,
   0.46663835878480386,
   0.4650065094489299,
   0.46337802709971293,
   0.4617529000551893,
   0.4601311165994253,
   0.45851266498467735,
   0.4568975334335003,
   0.455285710140803,
   0.45367718327585266,
   0.4520719409842304,
   0.45046997138973693,
   0.44887126259625076,
   0.4472758026895409,
   0.4456835797390327,
   0.4440945817995293,
   0.4425087969128903,
   0.4409262131096666,
   0.43934681841069523,
   0.43777060082865116,
   0.4361975483695612,
   0.43462764903427775,
   0.4330608908199158,
   0.43149726172125025,
   0.4299367497320793,
   0.42837934284655066,
   0.426825029060454,
   0.4252737963724777,
   0.4237256327854341,
   0.42218052630745107,
   0.420638464953132,
   0.41909943674468497,
   0.4175634297130205,
   0.41603043189882116,
   0.41450043135357995,
   0.41297341614061284,
   0.41144937433604073,
   0.409928294029746,
   0.4084101633263028,
   0.40689497034587907,
   0.405382703225116,
   0.40387335011798037,
   0.4023668991965942,
   0.4008633386520399,
   0.39936265669514187,
   0.3978648415572267,
   0.39636988149085933,
   0.39487776477056014,
   0.3933884796934979,
   0.3919020145801639,
   0.39041835777502615,
   0.38893749764716246,
   0.3874594225908749,
   0.38598412102628515,
   0.3845115813999121,
   0.3830417921852308,
   0.38157474188321344,
   0.380110419022854,
   0.3786488121616752,
   0.37718990988622003,
   0.3757337008125267,
   0.374280173586587,
   0.37282931688479054,
   0.37138111941435464,
   0.36993556991373694,
   0.3684926571530367,
   0.36705236993437973,
   0.3656146970922916,
   0.3641796274940563,
   0.3627471500400622,
   0.3613172536641354,
   0.3598899273338603,
   0.35846516005088924,
   0.35704294085123833,
   0.3556232588055731,
   0.35420610301948263,
   0.3527914626337428,
   0.35137932682456774,
   0.3499696848038523,
   0.3485625258194027,
   0.34715783915515885,
   0.34575561413140504,
   0.3443558401049722,
   0.3429585064694309,
   0.34156360265527436,
   0.3401711181300942,
   0.3387810423987451,
   0.3373933650035032,
   0.3360080755242153,
   0.3346251635784395,
   0.3332446188215792,
   0.3318664309470083,
   0.3304905896861894,
   0.32911708480878543,
   0.32774590612276167,
   0.3263770434744839,
   0.3250104867488081,
   0.3236462258691636,
   0.3222842507976292,
   0.3209245515350053,
   0.31956711812087735,
   0.3182119406336739,
   0.3168590091907205,
   0.31550831394828527,
   0.31415984510162104,
   0.31281359288500105,
   0.31146954757174966,
   0.3101276994742679,
   0.3087880389440538,
   0.30745055637171853,
   0.30611524218699687,
   0.30478208685875346,
   0.30345108089498485,
   0.30212221484281665,
   0.30079547928849654,
   0.29947086485738367,
   0.29814836221393276,
   0.2968279620616756,
   0.2955096551431983,
   0.2941934322401136,
   0.29287928417303155,
   0.2915672018015257,
   0.2902571760240948,
   0.2889491977781232,
   0.2876432580398364,
   0.28633934782425413,
   0.2850374581851402,
   0.2837375802149491,
   0.2824397050447706,
   0.2811438238442697,
   0.2798499278216264,
   0.2785580082234702,
   0.27726805633481355,
   0.27598006347898285,
   0.2746940210175458,
   0.2734099203502381,
   0.27212775291488595,
   0.2708475101873276,
   0.269569183681333,
   0.2682927649485196,
   0.26701824557826825,
   0.26574561719763556,
   0.2644748714712649,
   0.2632060001012963,
   0.2619389948272728,
   0.26067384742604655,
   0.2594105497116831,
   0.2581490935353629,
   0.25688947078528285,
   0.2556316733865549,
   0.2543756933011044,
   0.25312152252756565,
   0.25186915310110897,
   0.2506185770936129,
   0.24936978661313167,
   0.24812277380407416,
   0.24687753084702066,
   0.2456340499586115,
   0.244392323391435,
   0.24315234343391393,
   0.24191410241019146,
   0.24067759268001537,
   0.23944280663862183,
   0.23820973671661858,
   0.2369783753798662,
   0.23574871512935983,
   0.23452074850110896,
   0.23329446806601717,
   0.23206986642976138,
   0.23084693623266914,
   0.22962567014959642,
   0.22840606088980492,
   0.22718810119683747,
   0.22597178384839423,
   0.2247571016562076,
   0.223544047465917,
   0.22233261415694236,
   0.22112279464235896,
   0.2199145818687695,
   0.21870796881617713,
   0.21750294849785867,
   0.21629951396023572,
   0.2150976582827468,
   0.21389737457771882,
   0.21269865599023824,
   0.21150149569802187,
   0.21030588691128757,
   0.20911182287262445,
   0.20791929685686344,
   0.20672830217094718,
   0.20553883215379976,
   0.2043508801761966,
   0.20316443964063396,
   0.20197950398119868,
   0.20079606666343747,
   0.199614121184226,
   0.19843366107163884,
   0.19725467988481785,
   0.19607717121384216,
   0.1949011286795973,
   0.19372654593364377,
   0.1925534166580874,
   0.19138173456544808,
   0.19021149339852858,
   0.18904268693028542,
   0.18787530896369684,
   0.18670935333163344,
   0.18554481389672745,
   0.18438168455124274,
   0.18321995921694464,
   0.1820596318449705,
   0.18090069641569903,
   0.17974314693862184,
   0.17858697745221327,
   0.17743218202380126,
   0.1762787547494388,
   0.1751266897537746,
   0.1739759811899248,
   0.17282662323934442,
   0.17167861011169958,
   0.17053193604473899,
   0.1693865953041671,
   0.16824258218351593,
   0.16709989100401834,
   0.16595851611448137,
   0.1648184518911594,
   0.16367969273762767,
   0.16254223308465726,
   0.16140606739008798,
   0.16027119013870447,
   0.15913759584211012,
   0.1580052790386027,
   0.15687423429305025,
   0.15574445619676652,
   0.15461593936738743,
   0.15348867844874833,
   0.15236266811075982,
   0.15123790304928608,
   0.1501143779860221,
   0.14899208766837177,
   0.14787102686932657,
   0.1467511903873441,
   0.14563257304622748,
   0.1445151696950047,
   0.14339897520780898,
   0.14228398448375867,
   0.1411701924468385,
   0.1400575940457802,
   0.13894618425394428,
   0.13783595806920218,
   0.13672691051381847,
   0.13561903663433345,
   0.13451233150144692,
   0.13340679020990093,
   0.13230240787836478,
   0.13119917964931865,
   0.13009710068893895,
   0.12899616618698345,
   0.12789637135667714,
   0.12679771143459806,
   0.12570018168056468,
   0.12460377737752192,
   0.12350849383142955,
   0.12241432637114932,
   0.12132127034833388,
   0.12022932113731527,
   0.11913847413499432,
   0.11804872476073029,
   0.11696006845623089,
   0.1158725006854431,
   0.11478601693444393,
   0.11370061271133211,
   0.11261628354611983,
   0.11153302499062519,
   0.11045083261836507,
   0.10936970202444835,
   0.10828962882546958,
   0.10721060865940353,
   0.1061326371854992,
   0.1050557100841756,
   0.10397982305691662,
   0.10290497182616759,
   0.10183115213523142,
   0.10075835974816559,
   0.09968659044967954,
   0.09861584004503265,
   0.09754610435993208,
   0.09647737924043209,
   0.09540966055283269,
   0.09434294418357954,
   0.0932772260391641,
   0.092212502046024,
   0.09114876815044431,
   0.0900860203184586,
   0.0890242545357515,
   0.08796346680756018,
   0.08690365315857812,
   0.08584480963285764,
   0.08478693229371397,
   0.08373001722362937,
   0.08267406052415781,
   0.08161905831582979,
   0.08056500673805843,
   0.07951190194904466,
   0.07845974012568442,
   0.07740851746347494,
   0.07635823017642229,
   0.07530887449694917,
   0.07426044667580305,
   0.07321294298196472,
   0.0721663597025578,
   0.0711206931427575,
   0.0700759396257015,
   0.06903209549239953,
   0.06798915710164476,
   0.06694712082992478,
   0.06590598307133355,
   0.06486574023748334,
   0.06382638875741739,
   0.06278792507752318,
   0.061750345661445265,
   0.06071364698999991,
   0.05967782556108877,
   0.05864287788961387,
   0.057608800507392886,
   0.056575589963074505,
   0.055543242822054466,
   0.05451175566639234,
   0.05348112509472774,
   0.05245134772219824,
   0.05142242018035657,
   0.05039433911708898,
   0.04936710119653367,
   0.04834070309899975,
   0.047315141520886506,
   0.046290413174603494,
   0.04526651478849007,
   0.044243443106736675,
   0.043221194889305245,
   0.042199766911850865,
   0.04117915596564352,
   0.0401593588574903,
   0.03914037240965794,
   0.03812219345979574,
   0.03710481886085935,
   0.03608824548103383,
   0.03507247020365866,
   0.03405748992715161,
   0.03304330156493401,
   0.03202990204535616,
   0.031017288311622926,
   0.030005457321719844,
   0.02899440604833997,
   0.02798413147881015,
   0.026974630615018997,
   0.025965900473343937,
   0.0249579380845796,
   0.02395074049382452,
   0.02294430475960888,
   0.021938627958413826,
   0.020933707174117237,
   0.019929539512401777,
   0.01892612208521075,
   0.017923452026132315,
   0.016921526474901926,
   0.01592034259273294,
   0.01491989754688286,
   0.013920188525912865,
   0.012921212724334937,
   0.01192296735778393,
   0.010925449647761612,
   0.009928656836704942,
   0.008932586172843707,
   0.007937234925148329,
   0.006942600368317395,
   0.00594867979758939,
   0.004955470513875005,
   0.003962969838418239,
   0.002971175098088055,
   0.001980083639873902,
   0.0009896928163519994,
   2.342104001801019e-19
  ],
  "theta_lam0": [
   2.8492876926970403e-28,
   0.0012692526805504218,
   0.0025218287094730656,
   0.0037579021451376485,
   0.004977645086727167,
   0.006181227696391889,
   0.007368818221216145,
   0.008540583014997659,
   0.009696686559836278,
   0.010837291487532182,
   0.011962558600790079,
   0.013072646894229769,
   0.014167713575200906,
   0.015247914084402554,
   0.016313402116304943,
   0.017364329639374353,
   0.018400846916099597,
   0.01942310252282133,
   0.02043124336936209,
   0.021425414718458633,
   0.022405760204995424,
   0.023372421855041008,
   0.024325540104685753,
   0.025265253818682713,
   0.0261917003088911,
   0.02710501535252434,
   0.02800533321020156,
   0.0288927866438046,
   0.029767506934140833,
   0.030629623898412388,
   0.031479265907493746,
   0.032316559903017225,
   0.033141631414268624,
   0.033954604574893195,
   0.03475560213941424,
   0.03554474549956415,
   0.036322154700430175,
   0.037087948456415415,
   0.037842244167017335,
   0.038585157932424036,
   0.039316804568930316,
   0.04003729762417452,
   0.040746749392198425,
   0.041445270928330405,
   0.042132972063894235,
   0.042809961420744475,
   0.043476346425630766,
   0.044132233324391354,
   0.04477772719597842,
   0.04541293196631598,
   0.046037950421992865,
   0.04665288422379117,
   0.047257833920052686,
   0.047852898959884475,
   0.048438177706205066,
   0.04901376744863345,
   0.04957976441622175,
   0.05013626379003329,
   0.050683359715568456,
   0.051221145315038734,
   0.05174971269949131,
   0.052269152980785764,
   0.052779556283423894,
   0.053281011756235265,
   0.053773607583918887,
   0.05425743099844354,
   0.05473256829030758,
   0.055199104819660665,
   0.05565712502728799,
   0.05610671244545923,
   0.05654794970864336,
   0.056980918564091466,
   0.0574056998822882,
   0.05782237366727408,
   0.058231019066839855,
   0.05863171438259462,
   0.05902453707990883,
   0.059409563797734065,
   0.05978687035830076,
   0.060156531776695304,
   0.06051862227031845,
   0.06087321526822568,
   0.06122038342035149,
   0.061560198606619036,
   0.0618927319459361,
   0.062218053805079186,
   0.06253623380746688,
   0.06284734084182382,
   0.06315144307073699,
   0.06344860793910495,
   0.06373890218248218,
   0.06402239183531898,
   0.06429914223909902,
   0.06456921805037526,
   0.06483268324870571,
   0.06508960114449024,
   0.06534003438670984,
   0.06558404497056931,
   0.06582169424504473,
   0.06605304292033681,
   0.06627815107523165,
   0.06649707816436955,
   0.06670988302542336,
   0.06691662388618766,
   0.0671173583715794,
   0.06731214351055186,
   0.0675010357429221,
   0.067684090926114,
   0.06786136434181717,
   0.06803291070256329,
   0.06819878415822064,
   0.06835903830240825,
   0.06851372617883013,
   0.06866290028753118,
   0.06880661259107546,
   0.06894491452064791,
   0.0690778569820805,
   0.06920549036180373,
   0.06932786453272469,
   0.06944502886003212,
   0.06955703220693005,
   0.0696639229403004,
   0.06976574893629582,
   0.06986255758586345,
   0.06995439580020064,
   0.07004131001614339,
   0.07012334620148855,
   0.07020054986025041,
   0.07027296603785273,
   0.07034063932625693,
   0.07040361386902744,
   0.07046193336633465,
   0.07051564107989677,
   0.07056477983786098,
   0.07060939203962492,
   0.07064951966059906,
   0.07068520425691105,
   0.07071648697005242,
   0.07074340853146864,
   0.07076600926709324,
   0.07078432910182658,
   0.07079840756396019,
   0.07080828378954726,
   0.07081399652671988,
   0.07081558413995401,
   0.07081308461428257,
   0.0708065355594576,
   0.07079597421458637,
   0.07078143745007578,
   0.07076296177485045,
   0.07074058333816051,
   0.07071433793404198,
   0.07068426100518606,
   0.07065038764676154,
   0.07061275261019144,
   0.07057139030688402,
   0.07052633481191904,
   0.07047761986768986,
   0.07042527888750154,
   0.07036934495912629,
   0.07030985084831597,
   0.07024682900227258,
   0.07018031155307773,
   0.07011033032108054,
   0.07003691681824553,
   0.06996010225146071,
   0.06987991752580587,
   0.06979639324778233,
   0.0697095597285044,
   0.06961944698685263,
   0.06952608475258988,
   0.06942950246944063,
   0.0693297292981335,
   0.06922679411940805,
   0.06912072553698614,
   0.06901155188050799,
   0.06889930120843375,
   0.06878400131091117,
   0.068665679712609,
   0.06854436367551776,
   0.06842008020171701,
   0.06829285603611064,
   0.06816271766912997,
   0.06802969133940513,
   0.06789380303640541,
   0.0677550785030486,
   0.06761354323828007,
   0.0674692224996217,
   0.06732214130569118,
   0.06717232443869195,
   0.06701979644687449,
   0.0668645816469686,
   0.06670670412658794,
   0.0665461877466066,
   0.066383056143508,
   0.06621733273170692,
   0.06604904070584458,
   0.06587820304305737,
   0.0657048425052194,
   0.06552898164115924,
   0.06535064278885126,
   0.0651698480775818,
   0.06498661943009051,
   0.06480097856468708,
   0.064612946997344,
   0.06442254604376514,
   0.06422979682143087,
   0.06403472025161994,
   0.06383733706140807,
   0.06363766778564406,
   0.06343573276890342,
   0.06323155216741963,
   0.0630251459509937,
   0.06281653390488219,
   0.06260573563166347,
   0.062392770553083364,
   0.06217765791187966,
   0.06196041677358615,
   0.06174106602831638,
   0.06151962439252729,
   0.061296110410763,
   0.061070542457379196,
   0.060842938738247906,
   0.060613317292443486,
   0.06038169599390946,
   0.06014809255310697,
   0.0599125245186447,
   0.05967500927889066,
   0.05943556406356601,
   0.0591942059453212,
   0.05895095184129451,
   0.05870581851465338,
   0.0584588225761186,
   0.05820998048547162,
   0.05795930855304522,
   0.05770682294119771,
   0.05745253966577079,
   0.057196474597531397,
   0.05693864346359776,
   0.056679061848849514,
   0.056417745197322636,
   0.0561547088135888,
   0.05588996786411975,
   0.055623537378636734,
   0.0553554322514452,
   0.05508566724275472,
   0.054814256979984814,
   0.05454121595905625,
   0.05426655854566846,
   0.053990298976563024,
   0.05371245136077336,
   0.05343302968086094,
   0.05315204779413806,
   0.05286951943387738,
   0.052585458210508425,
   0.05229987761280097,
   0.052012791009036,
   0.05172421164816364,
   0.051434152660948994,
   0.05114262706110536,
   0.050849647746415476,
   0.050555227499840615,
   0.0502593789906178,
   0.04996211477534548,
   0.0496634472990571,
   0.04936338889628383,
   0.049061951792105415,
   0.04875914810319015,
   0.04845498983882368,
   0.048149488901926794,
   0.047842657090062496,
   0.047534506096432456,
   0.04722504751086258,
   0.046914292820778594,
   0.04660225341217093,
   0.046288940570549615,
   0.045974365481889025,
   0.045658539233562716,
   0.04534147281526829,
   0.045023177119942824,
   0.0447036629446682,
   0.04438294099156751,
   0.04406102186869149,
   0.04373791609089613,
   0.04341363408071088,
   0.043088186169197754,
   0.04276158259680167,
   0.04243383351419162,
   0.04210494898309344,
   0.04177493897711354,
   0.04144381338255442,
   0.041111581999221436,
   0.040778254541221366,
   0.04044384063775269,
   0.04010834983388763,
   0.03977179159134611,
   0.0394341752892619,
   0.03909551022494048,
   0.03875580561460958,
   0.038415070594161556,
   0.038073314219888396,
   0.037730545469209134,
   0.03738677324138973,
   0.03704200635825563,
   0.0366962535648971,
   0.036349523530367106,
   0.03600182484837242,
   0.03565316603795733,
   0.03530355554418061,
   0.03495300173878552,
   0.034601512920863005,
   0.034249097317508116,
   0.03389576308446981,
   0.03354151830679425,
   0.033186370999461305,
   0.03283032910801502,
   0.03247340050918731,
   0.032115593011515654,
   0.0317569143559544,
   0.03139737221648003,
   0.031036974200690147,
   0.030675727850396784,
   0.03031364064221323,
   0.02995071998813558,
   0.029586973236117902,
   0.02922240767064205,
   0.02885703051328156,
   0.028490848923260023,
   0.028123869998003752,
   0.027756100773689226,
   0.02738754822578461,
   0.027018219269586446,
   0.02664812076075051,
   0.026277259495817728,
   0.025905642212734753,
   0.02553327559136941,
   0.025160166254020993,
   0.024786320765925574,
   0.02441174563575639,
   0.02403644731611901,
   0.023660432204042035,
   0.02328370664146259,
   0.022906276915707263,
   0.022528149259968256,
   0.022149329853774873,
   0.02176982482346031,
   0.0213896402426241,
   0.021008782132589617,
   0.02062725646285763,
   0.02024506915155494,
   0.01986222606620954,
   0.019478733024334713,
   0.019094595788491004,
   0.01870982008164889,
   0.018324411565669954,
   0.017938375865635976,
   0.017551718546213464,
   0.017164445136262908,
   0.016776561104925466,
   0.016388071886475584,
   0.015998982856166646,
   0.01560929935529088,
   0.015219026666819917,
   0.014828170040636905,
   0.014436734669006924,
   0.014044725711946952,
   0.013652148272560593,
   0.013259007422512094,
   0.012865308177259022,
   0.012471055521597642,
   0.012076254384825904,
   0.011680909666328577,
   0.011285026210702166,
   0.010888608833348662,
   0.010491662295593583,
   0.010094191330257801,
   0.009696200616799076,
   0.009297694806832452,
   0.008898678499324476,
   0.008499156266033705,
   0.00809913262678603,
   0.007698612074807327,
   0.0072975990521079274,
   0.006896097974679944,
   0.006494113208018191,
   0.006091649092155707,
   0.005688709917347307,
   0.005285299948917688,
   0.004881423403133313,
   0.00447708447183793,
   0.004072287298537664,
   0.003667036002799893,
   0.003261334656575413,
   0.002855187308337317,
   0.0024485979596636843,
   0.002041570589093382,
   0.0016341091289923037,
   0.0012262174891037063,
   0.0008178995337200576,
   0.000409159104906619,
   -3.074713054920859e-20
  ],
  "T_lam1": [
   1.0,
   1.0018419844223339,
   1.0036589285072346,
   1.0054511057799278,
   1.0072187864871924,
   1.0089622376393914,
   1.0106817230519913,
   1.0123775033865658,
   1.0140498361913022,
   1.0156989759409987,
   1.0173251740765672,
   1.0189286790440402,
   1.0205097363330882,
   1.02206858851505,
   1.0236054752804828,
   1.0251206334762308,
   1.026614297142027,
   1.0280866975466185,
   1.0295380632234343,
   1.0309686200057881,
   1.0323785910616277,
   1.0337681969278354,
   1.0351376555440792,
   1.0364871822862252,
   1.0378169899993104,
   1.0391272890300876,
   1.0404182872591377,
   1.0416901901325653,
   1.0429432006932695,
   1.0441775196118086,
   1.0453933452168513,
   1.0465908735252263,
   1.0477702982715706,
   1.0489318109375885,
   1.0500756007809138,
   1.0512018548635935,
   1.0523107580801858,
   1.0534024931854873,
   1.054477240821884,
   1.0555351795463404,
   1.0565764858570215,
   1.0576013342195634,
   1.0586098970929854,
   1.0596023449552556,
   1.060578846328513,
   1.0615395678039496,
   1.0624846740663556,
   1.063414327918335,
   1.0643286903041955,
   1.065227920333512,
   1.0661121753043765,
   1.0669816107263304,
   1.0678363803429882,
   1.068676636154356,
   1.0695025284388464,
   1.0703142057749973,
   1.0711118150628955,
   1.071895501545312,
   1.0726654088285497,
   1.0734216789030104,
   1.0741644521634826,
   1.0748938674291544,
   1.0756100619633568,
   1.0763131714930405,
   1.0770033302279858,
   1.0776806708797562,
   1.0783453246803945,
   1.0789974214008664,
   1.0796370893692537,
   1.080264455488703,
   1.0808796452551321,
   1.0814827827746947,
   1.0820739907810135,
   1.0826533906521778,
   1.0832211024275118,
   1.083777244824119,
   1.0843219352532016,
   1.0848552898361614,
   1.085377423420482,
   1.085888449595401,
   1.0863884807073663,
   1.0868776278752899,
   1.0873560010055934,
   1.0878237088070521,
   1.0882808588054416,
   1.0887275573579849,
   1.089163909667611,
   1.089590019797015,
   1.0900059906825388,
   1.0904119241478598,
   1.0908079209174981,
   1.0911940806301472,
   1.0915705018518196,
   1.091937282088824,
   1.092294517800568,
   1.0926423044121865,
   1.092980736327006,
   1.0933099069388443,
   1.093629908644142,
   1.0939408328539384,
   1.0942427700056847,
   1.094535809574904,
   1.094820040086693,
   1.0950955491270773,
   1.0953624233542112,
   1.095620748509432,
   1.0958706094281703,
   1.0961120900507142,
   1.096345273432832,
   1.0965702417562575,
   1.0967870763390337,
   1.0969958576457264,
   1.0971966652974976,
   1.0973895780820528,
   1.0975746739634533,
   1.0977520300918036,
   1.0979217228128124,
   1.098083827677226,
   1.0982384194501418,
   1.098385572120199,
   1.0985253589086508,
   1.0986578522783186,
   1.0987831239424282,
   1.0989012448733355,
   1.0990122853111357,
   1.0991163147721619,
   1.099213402057376,
   1.0993036152606483,
   1.099387021776933,
   1.0994636883103368,
   1.0995336808820853,
   1.0995970648383853,
   1.0996539048581864,
   1.0997042649608475,
   1.0997482085136963,
   1.0997857982395018,
   1.0998170962238456,
   1.0998421639223992,
   1.0998610621681124,
   1.0998738511783064,
   1.099880590561678,
   1.099881339325216,
   1.0998761558810288,
   1.099865098053085,
   1.09984822308387,
   1.0998255876409577,
   1.0997972478234996,
   1.0997632591686317,
   1.099723676657802,
   1.0996785547230161,
   1.0996279472530066,
   1.099571907599324,
   1.0995104885823512,
   1.099443742497244,
   1.0993717211197953,
   1.0992944757122276,
   1.0992120570289128,
   1.0991245153220213,
   1.0990319003470999,
   1.098934261368581,
   1.0988316471652233,
   1.0987241060354846,
   1.0986116858028299,
   1.0984944338209714,
   1.0983723969790449,
   1.0982456217067242,
   1.0981141539792683,
   1.0979780393225107,
   1.0978373228177851,
   1.0976920491067916,
   1.097542262396402,
   1.0973880064636359,
   1.097229324659425,
   1.097066259914655,
   1.096898854743785,
   1.0967271512496115,
   1.0965511911277326,
   1.0963710156709585,
   1.09618666577367,
   1.0959981819361215,
   1.0958056042686941,
   1.095608972496096,
   1.095408325961513,
   1.0952037036307092,
   1.0949951440960763,
   1.0947826855806386,
   1.0945663659420024,
   1.094346222676268,
   1.0941222929218846,
   1.0938946134634684,
   1.0936632207355677,
   1.0934281508263854,
   1.0931894394814616,
   1.0929471221073044,
   1.0927012337749833,
   1.0924518092236788,
   1.0921988828641895,
   1.0919424887823952,
   1.0916826607426848,
   1.0914194321913375,
   1.091152836259869,
   1.0908829057683345,
   1.0906096732285953,
   1.0903331708475466,
   1.0900534305303058,
   1.0897704838833662,
   1.0894843622177117,
   1.0891950965518942,
   1.088902717615079,
   1.0886072558500504,
   1.0883087414161836,
   1.088007204192385,
   1.0877026737799933,
   1.08739517950565,
   1.0870847504241377,
   1.086771415321181,
   1.0864552027162209,
   1.0861361408651524,
   1.085814257763033,
   1.0854895811467593,
   1.0851621384977133,
   1.084831957044376,
   1.0844990637649163,
   1.0841634853897435,
   1.083825248404036,
   1.0834843790502375,
   1.0831409033305288,
   1.0827948470092656,
   1.0824462356153948,
   1.0820950944448373,
   1.08174144856285,
   1.0813853228063555,
   1.0810267417862487,
   1.080665729889676,
   1.0803023112822894,
   1.0799365099104743,
   1.0795683495035533,
   1.0791978535759637,
   1.0788250454294133,
   1.0784499481550076,
   1.0780725846353578,
   1.0776929775466626,
   1.0773111493607654,
   1.0769271223471935,
   1.076540918575168,
   1.076152559915598,
   1.0757620680430469,
   1.0753694644376788,
   1.0749747703871866,
   1.0745780069886928,
   1.0741791951506345,
   1.0737783555946228,
   1.0733755088572878,
   1.0729706752920962,
   1.0725638750711541,
   1.0721551281869877,
   1.0717444544543053,
   1.0713318735117399,
   1.07091740482357,
   1.0705010676814273,
   1.0700828812059802,
   1.0696628643486017,
   1.0692410358930184,
   1.0688174144569418,
   1.0683920184936806,
   1.067964866293739,
   1.0675359759863918,
   1.0671053655412486,
   1.066673052769797,
   1.0662390553269308,
   1.0658033907124607,
   1.06536607627261,
   1.0649271292014928,
   1.064486566542578,
   1.0640444051901352,
   1.0636006618906673,
   1.063155353244326,
   1.0627084957063144,
   1.0622601055882717,
   1.0618101990596454,
   1.0613587921490477,
   1.060905900745598,
   1.0604515406002508,
   1.0599957273271106,
   1.0595384764047289,
   1.0590798031773938,
   1.0586197228564007,
   1.0581582505213114,
   1.0576954011212005,
   1.0572311894758881,
   1.056765630277158,
   1.0562987380899662,
   1.0558305273536341,
   1.0553610123830308,
   1.0548902073697408,
   1.0544181263832229,
   1.0539447833719524,
   1.0534701921645575,
   1.0529943664709365,
   1.0525173198833706,
   1.0520390658776184,
   1.051559617814005,
   1.0510789889384953,
   1.050597192383759,
   1.0501142411702227,
   1.0496301482071129,
   1.0491449262934858,
   1.0486585881192485,
   1.0481711462661705,
   1.0476826132088803,
   1.0471930013158572,
   1.0467023228504102,
   1.0462105899716458,
   1.0457178147354282,
   1.045224009095329,
   1.0447291849035663,
   1.0442333539119337,
   1.043736527772723,
   1.0432387180396345,
   1.0427399361686778,
   1.042240193519066,
   1.0417395013540987,
   1.0412378708420367,
   1.040735313056968,
   1.0402318389796652,
   1.0397274594984325,
   1.0392221854099473,
   1.0387160274200904,
   1.0382089961447691,
   1.0377011021107336,
   1.0371923557563798,
   1.036682767432551,
   1.036172347403328,
   1.03566110584681,
   1.0351490528558902,
   1.0346361984390229,
   1.034122552520982,
   1.033608124943614,
   1.0330929254665804,
   1.0325769637680964,
   1.0320602494456588,
   1.0315427920167692,
   1.0310246009196489,
   1.0305056855139465,
   1.02998605508144,
   1.0294657188267284,
   1.0289446858779225,
   1.028422965287322,
   1.0279005660320912,
   1.0273774970149263,
   1.0268537670647142,
   1.0263293849371877,
   1.0258043593155741,
   1.0252786988112346,
   1.0247524119643012,
   1.0242255072443038,
   1.0236979930507943,
   1.0231698777139633,
   1.0226411694952489,
   1.022111876587944,
   1.0215820071177935,
   1.0210515691435869,
   1.020520570657748,
   1.0199890195869141,
   1.019456923792512,
   1.0189242910713305,
   1.0183911291560837,
   1.0178574457159697,
   1.017323248357227,
   1.016788544623682,
   1.0162533419972912,
   1.0157176478986825,
   1.0151814696876844,
   1.0146448146638587,
   1.014107690067019,
   1.0135701030777509,
   1.0130320608180226,
   1.012493570353553,
   1.0119546386836362,
   1.0114152727660415,
   1.010875479483818,
   1.0103352656817546,
   1.0097946381309908,
   1.009253603565263,
   1.0087121686457314,
   1.0081703399969717,
   1.0076281241720555,
   1.0070855276882549,
   1.0065425569924114,
   1.005999218496314,
   1.0054555185423963,
   1.004911463438753,
   1.0043670594251968,
   1.0038223127078822,
   1.0032772294257561,
   1.002731815684755,
   1.002186077524681,
   1.001640020952943,
   1.0010936519118887,
   1.0005469763120576,
   0.9999999999999999
  ],
  "T_lam1_tolman": [
   1.1547005383792517,
   1.1560857345404183,
   1.1574458918405426,
   1.1587812949312593,
   1.1600922249335923,
   1.1613789594856754,
   1.1626417727898166,
   1.1638809356589193,
   1.165096715562264,
   1.1662893766706588,
   1.1674591799009637,
   1.1686063829600013,
   1.1697312403878553,
   1.170834003600569,
   1.1719149209322473,
   1.1729742376765708,
   1.1740121961277317,
   1.1750290356207942,
   1.1760249925714918,
   1.177000300515462,
   1.1779551901469323,
   1.178889889356864,
   1.179804623270551,
   1.1806996142846984,
   1.181575082103968,
   1.1824312437770155,
   1.1832683137320126,
   1.1840865038116701,
   1.184886023307762,
   1.1856670789951629,
   1.1864298751654025,
   1.1871746136597434,
   1.1879014939017885,
   1.1886107129296295,
   1.1893024654275344,
   1.189976943757187,
   1.190634337988484,
   1.1912748359298895,
   1.191898623158366,
   1.1925058830488715,
   1.1930967968034443,
   1.1936715434798686,
   1.1942303000199377,
   1.1947732412773115,
   1.1953005400449803,
   1.1958123670823388,
   1.1963088911418724,
   1.1967902789954672,
   1.1972566954603467,
   1.1977083034246376,
   1.198145263872575,
   1.1985677359093476,
   1.1989758767855956,
   1.199369841921553,
   1.1997497849308567,
   1.2001158576440112,
   1.2004682101315256,
   1.20080699072672,
   1.2011323460482122,
   1.2014444210220836,
   1.2017433589037345,
   1.202029301299429,
   1.2023023881875357,
   1.2025627579394713,
   1.2028105473403459,
   1.2030458916093185,
   1.2032689244196677,
   1.203479777918578,
   1.2036785827466474,
   1.2038654680571255,
   1.2040405615348753,
   1.2042039894150731,
   1.2043558765016469,
   1.2044963461854532,
   1.2046255204622036,
   1.2047435199501364,
   1.2048504639074469,
   1.204946470249468,
   1.2050316555656189,
   1.2051061351361085,
   1.2051700229484164,
   1.2052234317135366,
   1.205266472882,
   1.2052992566596732,
   1.205321892023339,
   1.205334486736061,
   1.205337147362332,
   1.2053299792830219,
   1.2053130867101092,
   1.2052865727012148,
   1.2052505391739354,
   1.2052050869199789,
   1.2051503156191028,
   1.2050863238528668,
   1.2050132091181913,
   1.2049310678407334,
   1.2048399953880784,
   1.2047400860827502,
   1.2046314332150465,
   1.2045141290556967,
   1.2043882648683464,
   1.2042539309218763,
   1.2041112165025485,
   1.2039602099259898,
   1.2038009985490141,
   1.2036336687812819,
   1.2034583060968027,
   1.2032749950452852,
   1.2030838192633269,
   1.2028848614854604,
   1.2026782035550463,
   1.2024639264350228,
   1.2022421102185052,
   1.2020128341392498,
   1.2017761765819739,
   1.201532215092538,
   1.2012810263879914,
   1.2010226863664852,
   1.2007572701170506,
   1.20048485192925,
   1.2002055053026963,
   1.1999193029564494,
   1.1996263168382835,
   1.1993266181338342,
   1.1990202772756264,
   1.1987073639519779,
   1.198387947115789,
   1.198062094993215,
   1.1977298750922238,
   1.1973913542110446,
   1.1970465984464966,
   1.1966956732022214,
   1.1963386431967948,
   1.19597557247174,
   1.1956065243994356,
   1.1952315616909157,
   1.1948507464035727,
   1.1944641399487594,
   1.1940718030992892,
   1.193673795996841,
   1.1932701781592703,
   1.1928610084878195,
   1.1924463452742402,
   1.1920262462078224,
   1.1916007683823313,
   1.1911699683028547,
   1.1907339018925653,
   1.1902926244993928,
   1.1898461909026108,
   1.189394655319341,
   1.188938071410973,
   1.1884764922895004,
   1.1880099705237799,
   1.1875385581457056,
   1.1870623066563106,
   1.1865812670317832,
   1.186095489729416,
   1.18560502469347,
   1.1851099213609724,
   1.1846102286674356,
   1.184105995052507,
   1.183597268465546,
   1.1830840963711309,
   1.1825665257548819,
   1.1820446031272713,
   1.1815183745312958,
   1.1809878855461082,
   1.1804531812925978,
   1.1799143064384918,
   1.1793713052033985,
   1.1788242213637865,
   1.1782730982579,
   1.177717978790615,
   1.1771589054382354,
   1.1765959202532275,
   1.1760290648688974,
   1.1754583805040109,
   1.1748839079673548,
   1.174305687662243,
   1.1737237595909678,
   1.1731381633591937,
   1.1725489381803005,
   1.1719561228796704,
   1.1713597558989248,
   1.1707598753001072,
   1.1701565187698175,
   1.1695497236232915,
   1.168939526808436,
   1.1683259649098114,
   1.1677090741525662,
   1.167088890406325,
   1.166465449189027,
   1.1658387856707217,
   1.1652089346773153,
   1.1645759306942731,
   1.1639398078702774,
   1.1633006000208412,
   1.1626583406318793,
   1.1620130628632335,
   1.1613647995521597,
   1.1607135832167699,
   1.160059446059435,
   1.1594024199701451,
   1.158742536529833,
   1.1580798270136523,
   1.1574143223942237,
   1.1567460533448366,
   1.1560750502426167,
   1.155401343171653,
   1.1547249619260902,
   1.154045936013184,
   1.153364294656319,
   1.1526800667979913,
   1.1519932811027598,
   1.151303965960155,
   1.150612149487562,
   1.1499178595330644,
   1.1492211236782555,
   1.1485219692410191,
   1.1478204232782754,
   1.1471165125886955,
   1.1464102637153852,
   1.1457017029485355,
   1.1449908563280442,
   1.1442777496461072,
   1.1435624084497773,
   1.1428448580434964,
   1.1421251234915972,
   1.141403229620774,
   1.140679201022529,
   1.139953062055588,
   1.1392248368482865,
   1.1384945493009333,
   1.1377622230881432,
   1.137027881661142,
   1.1362915482500506,
   1.1355532458661362,
   1.1348129973040433,
   1.1340708251439957,
   1.1333267517539758,
   1.132580799291877,
   1.131832989707633,
   1.131083344745323,
   1.1303318859452536,
   1.1295786346460135,
   1.1288236119865116,
   1.1280668389079846,
   1.1273083361559884,
   1.1265481242823625,
   1.1257862236471754,
   1.1250226544206459,
   1.1242574365850453,
   1.1234905899365744,
   1.1227221340872247,
   1.121952088466615,
   1.1211804723238075,
   1.120407304729107,
   1.119632604575836,
   1.1188563905820923,
   1.1180786812924877,
   1.117299495079865,
   1.1165188501469987,
   1.1157367645282747,
   1.1149532560913535,
   1.114168342538812,
   1.1133820414097717,
   1.1125943700815042,
   1.1118053457710222,
   1.1110149855366525,
   1.110223306279591,
   1.1094303247454411,
   1.108636057525735,
   1.107840521059439,
   1.1070437316344424,
   1.1062457053890287,
   1.1054464583133325,
   1.1046460062507801,
   1.1038443648995149,
   1.1030415498138046,
   1.1022375764054388,
   1.1014324599451044,
   1.1006262155637525,
   1.0998188582539463,
   1.0990104028711962,
   1.0982008641352816,
   1.0973902566315559,
   1.0965785948122388,
   1.095765892997696,
   1.0949521653777028,
   1.0941374260126957,
   1.093321688835011,
   1.092504967650108,
   1.0916872761377825,
   1.0908686278533637,
   1.0900490362289017,
   1.08922851457434,
   1.0884070760786766,
   1.0875847338111138,
   1.0867615007221922,
   1.0859373896449183,
   1.085112413295874,
   1.084286584276321,
   1.0834599150732869,
   1.0826324180606444,
   1.081804105500179,
   1.0809749895426417,
   1.0801450822287963,
   1.0793143954904494,
   1.0784829411514771,
   1.077650730928833,
   1.0768177764335518,
   1.0759840891717392,
   1.075149680545553,
   1.0743145618541734,
   1.0734787442947633,
   1.0726422389634187,
   1.0718050568561088,
   1.0709672088696078,
   1.070128705802415,
   1.0692895583556667,
   1.068449777134039,
   1.0676093726466407,
   1.0667683553078966,
   1.0659267354384225,
   1.065084523265891,
   1.0642417289258883,
   1.063398362462762,
   1.062554433830462,
   1.0617099528933687,
   1.0608649294271182,
   1.0600193731194134,
   1.0591732935708333,
   1.0583267002956271,
   1.0574796027225055,
   1.0566320101954219,
   1.0557839319743447,
   1.054935377236025,
   1.0540863550747532,
   1.053236874503109,
   1.0523869444527054,
   1.0515365737749225,
   1.050685771241636,
   1.0498345455459384,
   1.048982905302851,
   1.0481308590500305,
   1.0472784152484678,
   1.0464255822831812,
   1.0455723684639,
   1.0447187820257444,
   1.0438648311298948,
   1.0430105238642584,
   1.0421558682441272,
   1.0413008722128294,
   1.0404455436423736,
   1.0395898903340905,
   1.0387339200192611,
   1.0378776403597474,
   1.0370210589486086,
   1.0361641833107176,
   1.0353070209033675,
   1.034449579116874,
   1.0335918652751706,
   1.0327338866364002,
   1.0318756503934976,
   1.031017163674998,
   1.0301584335469276,
   1.029299467003551,
   1.0284402709916913,
   1.0275808523778143,
   1.0267212179845677,
   1.0258613745553122,
   1.0250013287906918,
   1.0241410873131336,
   1.0232806567034047,
   1.0224200434651294,
   1.0215592540612857,
   1.0206982948787826,
   1.019837172264856,
   1.0189758924917478,
   1.0181144617929603,
   1.017252886328076,
   1.0163911722188328,
   1.015529325514125,
   1.0146673522258567,
   1.013805258294165,
   1.012943049623017,
   1.0120807320456875,
   1.011218311360064,
   1.010355793294418,
   1.0094931835423822,
   1.0086304877290482,
   1.0077677114455799,
   1.0069048602156796,
   1.0060419395297988,
   1.005178954812002,
   1.0043159114537523,
   1.0034528147811983,
   1.0025896700885015,
   1.001726482605585,
   1.000863257530967,
   0.9999999999999999
  ],
  "T_lam1_balanced": [
   1.0,
   1.0020980642127397,
   1.0041704764505786,
   1.0062175122087467,
   1.0082394437294255,
   1.010236540042433,
   1.0122090670054487,
   1.01415728734377,
   1.0160814606896067,
   1.017981843620915,
   1.0198586896997754,
   1.021712249510313,
   1.023542770696165,
   1.0253504979975028,
   1.0271356732876014,
   1.0288985356089706,
   1.0306393212090414,
   1.0323582635754212,
   1.0340555934707092,
   1.0357315389668869,
   1.0373863254792788,
   1.0390201758000939,
   1.040633310131543,
   1.0422259461185484,
   1.043798298881033,
   1.0453505810458108,
   1.0468830027780658,
   1.0483957718124388,
   1.049889093483713,
   1.0513631707571078,
   1.0528182042581904,
   1.054254392302397,
   1.0556719309241798,
   1.0570710139057728,
   1.0584518328055932,
   1.0598145769862697,
   1.061159433642308,
   1.0624865878274001,
   1.063796222481376,
   1.0650885184568049,
   1.066363654545248,
   1.0676218075031703,
   1.068863152077512,
   1.070087861030926,
   1.0712961051666814,
   1.0724880533532435,
   1.073663872548529,
   1.0748237278238415,
   1.0759677823874927,
   1.0770961976081097,
   1.0782091330376402,
   1.0793067464340471,
   1.080389193783708,
   1.0814566293235168,
   1.082509205562692,
   1.083547073304298,
   1.0845703816664816,
   1.0855792781034233,
   1.086573908426016,
   1.087554416822266,
   1.0885209458774254,
   1.089473636593855,
   1.0904126284106257,
   1.0913380592228599,
   1.092250065400813,
   1.0931487818087064,
   1.0940343418233067,
   1.0949068773522577,
   1.0957665188521737,
   1.0966133953464878,
   1.0974476344430635,
   1.0982693623515776,
   1.0990787039006644,
   1.0998757825548398,
   1.1006607204311971,
   1.10143363831588,
   1.1021946556803417,
   1.102943890697384,
   1.103681460256986,
   1.1044074799819232,
   1.1051220642431778,
   1.105825326175149,
   1.1065173776906552,
   1.1071983294957466,
   1.1078682911043134,
   1.1085273708525067,
   1.1091756759129667,
   1.1098133123088625,
   1.1104403849277484,
   1.1110569975352353,
   1.1116632527884849,
   1.1122592522495216,
   1.1128450963983743,
   1.113420884646042,
   1.1139867153472887,
   1.1145426858132719,
   1.1150888923240063,
   1.1156254301406592,
   1.1161523935176896,
   1.1166698757148263,
   1.1171779690088879,
   1.1176767647054515,
   1.1181663531503654,
   1.118646823741113,
   1.1191182649380278,
   1.119580764275365,
   1.120034408372223,
   1.1204792829433272,
   1.1209154728096742,
   1.1213430619090337,
   1.1217621333063166,
   1.1221727692038082,
   1.122575050951269,
   1.1229690590559043,
   1.1233548731922038,
   1.1237325722116558,
   1.1241022341523357,
   1.1244639362483684,
   1.1248177549392722,
   1.12516376587918,
   1.1255020439459424,
   1.125832663250113,
   1.1261556971438216,
   1.1264712182295282,
   1.1267792983686702,
   1.1270800086901946,
   1.1273734195989846,
   1.1276596007841748,
   1.1279386212273648,
   1.1282105492107224,
   1.1284754523249898,
   1.1287333974773834,
   1.1289844508993951,
   1.129228678154493,
   1.1294661441457268,
   1.1296969131232355,
   1.12992104869166,
   1.130138613817461,
   1.1303496708361476,
   1.1305542814594114,
   1.130752506782172,
   1.1309444072895354,
   1.131130042863661,
   1.131309472790547,
   1.1314827557667269,
   1.131649949905884,
   1.1318111127453838,
   1.131966301252722,
   1.1321155718318938,
   1.1322589803296852,
   1.1323965820418835,
   1.1325284317194102,
   1.13265458357438,
   1.1327750912860834,
   1.1328900080068947,
   1.1329993863681067,
   1.1331032784856947,
   1.1332017359660078,
   1.1332948099113904,
   1.1333825509257345,
   1.1334650091199636,
   1.1335422341174484,
   1.1336142750593579,
   1.1336811806099438,
   1.1337429989617573,
   1.133799777840808,
   1.1338515645116543,
   1.133898405782435,
   1.1339403480098378,
   1.1339774371040068,
   1.1340097185333928,
   1.1340372373295433,
   1.1340600380918322,
   1.1340781649921357,
   1.13409166177945,
   1.1341005717844532,
   1.134104937924011,
   1.1341048027056297,
   1.1341002082319858,
   1.1340911962047413,
   1.1340778079296476,
   1.134060084320237,
   1.134038065902154,
   1.1340117928172964,
   1.133981304827907,
   1.1339466413206154,
   1.1339078413104338,
   1.1338649434447028,
   1.133817986006992,
   1.1337670069209518,
   1.1337120437541235,
   1.1336531337216997,
   1.1335903136902445,
   1.1335236201813652,
   1.1334530893753447,
   1.1333787571147285,
   1.1333006589078705,
   1.1332188299324373,
   1.1331333050388694,
   1.1330441187538052,
   1.1329513052834603,
   1.1328548985169733,
   1.132754932029705,
   1.1326514390865061,
   1.1325444526449422,
   1.1324340053584834,
   1.132320129579655,
   1.1322028573631544,
   1.1320822204689291,
   1.1319582503652201,
   1.1318309782315694,
   1.1317004349617947,
   1.131566651166928,
   1.1314296571781197,
   1.1312894830495108,
   1.1311461585610725,
   1.1309997132214096,
   1.1308501762705372,
   1.130697576682621,
   1.1305419431686874,
   1.1303833041793048,
   1.1302216879072313,
   1.1300571222900333,
   1.1298896350126757,
   1.1297192535100797,
   1.129546004969655,
   1.1293699163337998,
   1.1291910143023751,
   1.1290093253351505,
   1.12882487565422,
   1.1286376912463951,
   1.1284477978655651,
   1.128255221035037,
   1.1280599860498437,
   1.1278621179790296,
   1.12766164166791,
   1.1274585817403038,
   1.1272529626007426,
   1.1270448084366538,
   1.1268341432205213,
   1.1266209907120215,
   1.1264053744601323,
   1.126187317805224,
   1.1259668438811232,
   1.1257439756171554,
   1.1255187357401633,
   1.1252911467765052,
   1.125061231054029,
   1.1248290107040275,
   1.124594507663166,
   1.1243577436753984,
   1.1241187402938506,
   1.1238775188826937,
   1.1236341006189907,
   1.1233885064945235,
   1.123140757317602,
   1.122890873714851,
   1.1226388761329806,
   1.1223847848405344,
   1.1221286199296194,
   1.1218704013176184,
   1.1216101487488817,
   1.1213478817964035,
   1.1210836198634768,
   1.1208173821853316,
   1.120549187830757,
   1.1202790557037028,
   1.1200070045448665,
   1.119733052933262,
   1.1194572192877716,
   1.1191795218686813,
   1.1188999787791991,
   1.1186186079669584,
   1.1183354272255035,
   1.1180504541957617,
   1.1177637063674957,
   1.1174752010807465,
   1.1171849555272535,
   1.1168929867518664,
   1.116599311653938,
   1.116303946988703,
   1.116006909368643,
   1.1157082152648368,
   1.1154078810082944,
   1.1151059227912818,
   1.1148023566686258,
   1.1144971985590104,
   1.1141904642462541,
   1.1138821693805805,
   1.113572329479868,
   1.1132609599308942,
   1.1129480759905603,
   1.1126336927871063,
   1.1123178253213148,
   1.1120004884676982,
   1.1116816969756758,
   1.1113614654707407,
   1.11103980845561,
   1.1107167403113665,
   1.110392275298588,
   1.110066427558463,
   1.1097392111138986,
   1.1094106398706118,
   1.1090807276182144,
   1.1087494880312843,
   1.1084169346704253,
   1.1080830809833193,
   1.1077479403057604,
   1.1074115258626898,
   1.1070738507692075,
   1.1067349280315832,
   1.106394770548253,
   1.1060533911108048,
   1.105710802404956,
   1.1053670170115217,
   1.105022047407368,
   1.1046759059663638,
   1.1043286049603156,
   1.103980156559896,
   1.1036305728355638,
   1.1032798657584721,
   1.1029280472013687,
   1.1025751289394887,
   1.1022211226514347,
   1.1018660399200517,
   1.1015098922332909,
   1.1011526909850655,
   1.1007944474760993,
   1.1004351729147634,
   1.1000748784179082,
   1.0997135750116844,
   1.099351273632358,
   1.0989879851271156,
   1.0986237202548619,
   1.0982584896870098,
   1.0978923040082613,
   1.0975251737173843,
   1.0971571092279762,
   1.0967881208692245,
   1.0964182188866576,
   1.0960474134428897,
   1.0956757146183556,
   1.095303132412042,
   1.0949296767422088,
   1.0945553574471043,
   1.0941801842856727,
   1.0938041669382572,
   1.0934273150072915,
   1.0930496380179895,
   1.092671145419024,
   1.092291846583204,
   1.0919117508081382,
   1.0915308673168984,
   1.0911492052586742,
   1.0907667737094202,
   1.0903835816724983,
   1.0899996380793133,
   1.089614951789943,
   1.08922953159376,
   1.0888433862100515,
   1.0884565242886286,
   1.0880689544104334,
   1.0876806850881366,
   1.087291724766734,
   1.0869020818241333,
   1.0865117645717373,
   1.0861207812550184,
   1.0857291400540947,
   1.0853368490842923,
   1.084943916396706,
   1.084550349978757,
   1.0841561577547407,
   1.0837613475863712,
   1.083365927273323,
   1.0829699045537622,
   1.082573287104879,
   1.0821760825434101,
   1.081778298426158,
   1.0813799422505053,
   1.0809810214549267,
   1.0805815434194896,
   1.080181515466357,
   1.0797809448602822,
   1.079379838809099,
   1.0789782044642493,
   1.078576048923359,
   1.0781733792196515,
   1.077770202347137,
   1.0773665252272535,
   1.0769623547453193,
   1.0765576977151796,
   1.0761525609152904,
   1.0757469510537319,
   1.075340874803893,
   1.0749343387698833,
   1.074527349521786,
   1.0741199135615023,
   1.0737120373575375,
   1.0733037273113146,
   1.0728949897914575,
   1.0724858311006071
  ]
 },
 "0.9": {
  "r": [
   1.0,
   1.0025,
   1.005,
   1.0075,
   1.01,
   1.0125,
   1.015,
   1.0175,
   1.02,
   1.0225,
   1.025,
   1.0275,
   1.03,
   1.0325,
   1.035,
   1.0375,
   1.04,
   1.0425,
   1.045,
   1.0475,
   1.05,
   1.0525,
   1.055,
   1.0575,
   1.06,
   1.0625,
   1.065,
   1.0675,
   1.07,
   1.0725,
   1.075,
   1.0775,
   1.08,
   1.0825,
   1.085,
   1.0875,
   1.09,
   1.0925,
   1.095,
   1.0975,
   1.1,
   1.1025,
   1.105,
   1.1075,
   1.11,
   1.1125,
   1.115,
   1.1175,
   1.12,
   1.1225,
   1.125,
   1.1275,
   1.13,
   1.1325,
   1.135,
   1.1375,
   1.1400000000000001,
   1.1425,
   1.145,
   1.1475,
   1.15,
   1.1525,
   1.155,
   1.1575,
   1.16,
   1.1625,
   1.165,
   1.1675,
   1.17,
   1.1725,
   1.175,
   1.1775,
   1.18,
   1.1825,
   1.185,
   1.1875,
   1.19,
   1.1925,
   1.195,
   1.1975,
   1.2,
   1.2025000000000001,
   1.205,
   1.2075,
   1.21,
   1.2125,
   1.215,
   1.2175,
   1.22,
   1.2225,
   1.225,
   1.2275,
   1.23,
   1.2325,
   1.235,
   1.2375,
   1.24,
   1.2425,
   1.245,
   1.2475,
   1.25,
   1.2525,
   1.255,
   1.2575,
   1.26,
   1.2625,
   1.2650000000000001,
   1.2675,
   1.27,
   1.2725,
   1.275,
   1.2775,
   1.28,
   1.2825,
   1.2850000000000001,
   1.2875,
   1.29,
   1.2925,
   1.295,
   1.2974999999999999,
   1.3,
   1.3025,
   1.305,
   1.3075,
   1.31,
   1.3125,
   1.315,
   1.3175,
   1.32,
   1.3225,
   1.325,
   1.3275000000000001,
   1.33,
   1.3325,
   1.335,
   1.3375,
   1.34,
   1.3425,
   1.345,
   1.3475000000000001,
   1.35,
   1.3525,
   1.355,
   1.3575,
   1.3599999999999999,
   1.3625,
   1.365,
   1.3675,
   1.37,
   1.3725,
   1.375,
   1.3775,
   1.38,
   1.3825,
   1.385,
   1.3875,
   1.3900000000000001,
   1.3925,
   1.395,
   1.3975,
   1.4,
   1.4025,
   1.405,
   1.4075,
   1.4100000000000001,
   1.4125,
   1.415,
   1.4175,
   1.42,
   1.4224999999999999,
   1.425,
   1.4275,
   1.43,
   1.4325,
   1.435,
   1.4375,
   1.44,
   1.4425,
   1.445,
   1.4475,
   1.45,
   1.4525000000000001,
   1.455,
   1.4575,
   1.46,
   1.4625,
   1.465,
   1.4675,
   1.47,
   1.4725000000000001,
   1.475,
   1.4775,
   1.48,
   1.4825,
   1.4849999999999999,
   1.4875,
   1.49,
   1.4925,
   1.495,
   1.4975,
   1.5,
   1.5025,
   1.505,
   1.5075,
   1.51,
   1.5125,
   1.5150000000000001,
   1.5175,
   1.52,
   1.5225,
   1.525,
   1.5274999999999999,
   1.53,
   1.5325,
   1.5350000000000001,
   1.5375,
   1.54,
   1.5425,
   1.545,
   1.5474999999999999,
   1.55,
   1.5525,
   1.5550000000000002,
   1.5575,
   1.56,
   1.5625,
   1.565,
   1.5675,
   1.57,
   1.5725,
   1.5750000000000002,
   1.5775000000000001,
   1.58,
   1.5825,
   1.585,
   1.5875,
   1.5899999999999999,
   1.5925,
   1.595,
   1.5975000000000001,
   1.6,
   1.6025,
   1.605,
   1.6075,
   1.6099999999999999,
   1.6125,
   1.615,
   1.6175000000000002,
   1.62,
   1.6225,
   1.625,
   1.6275,
   1.63,
   1.6325,
   1.635,
   1.6375000000000002,
   1.6400000000000001,
   1.6425,
   1.645,
   1.6475,
   1.65,
   1.6524999999999999,
   1.655,
   1.6575,
   1.6600000000000001,
   1.6625,
   1.665,
   1.6675,
   1.67,
   1.6724999999999999,
   1.675,
   1.6775,
   1.6800000000000002,
   1.6825,
   1.685,
   1.6875,
   1.69,
   1.6925,
   1.695,
   1.6975,
   1.7000000000000002,
   1.7025000000000001,
   1.705,
   1.7075,
   1.71,
   1.7125,
   1.7149999999999999,
   1.7175,
   1.72,
   1.7225000000000001,
   1.725,
   1.7275,
   1.73,
   1.7325,
   1.7349999999999999,
   1.7375,
   1.74,
   1.7425000000000002,
   1.745,
   1.7475,
   1.75,
   1.7525,
   1.755,
   1.7575,
   1.76,
   1.7625000000000002,
   1.7650000000000001,
   1.7675,
   1.77,
   1.7725,
   1.775,
   1.7774999999999999,
   1.78,
   1.7825,
   1.7850000000000001,
   1.7875,
   1.79,
   1.7925,
   1.795,
   1.7974999999999999,
   1.8,
   1.8025,
   1.8050000000000002,
   1.8075,
   1.81,
   1.8125,
   1.815,
   1.8175,
   1.82,
   1.8225,
   1.8250000000000002,
   1.8275000000000001,
   1.83,
   1.8325,
   1.835,
   1.8375,
   1.8399999999999999,
   1.8425,
   1.845,
   1.8475000000000001,
   1.85,
   1.8525,
   1.855,
   1.8575,
   1.8599999999999999,
   1.8625,
   1.865,
   1.8675000000000002,
   1.87,
   1.8725,
   1.875,
   1.8775,
   1.88,
   1.8825,
   1.885,
   1.8875000000000002,
   1.8900000000000001,
   1.8925,
   1.895,
   1.8975,
   1.9,
   1.9024999999999999,
   1.905,
   1.9075,
   1.9100000000000001,
   1.9125,
   1.915,
   1.9175,
   1.92,
   1.9224999999999999,
   1.925,
   1.9275,
   1.9300000000000002,
   1.9325,
   1.935,
   1.9375,
   1.94,
   1.9425,
   1.945,
   1.9475,
   1.9500000000000002,
   1.9525000000000001,
   1.955,
   1.9575,
   1.96,
   1.9625,
   1.9649999999999999,
   1.9675,
   1.97,
   1.9725000000000001,
   1.975,
   1.9775,
   1.98,
   1.9825,
   1.9849999999999999,
   1.9875,
   1.99,
   1.9925000000000002,
   1.995,
   1.9975,
   2.0
  ],
  "classical": [
   0.8999999999999999,
   0.8962574812967581,
   0.8925298507462689,
   0.8888169975186102,
   0.8851188118811881,
   0.8814351851851849,
   0.877766009852217,
   0.8741111793611792,
   0.8704705882352941,
   0.86684413202934,
   0.863231707317073,
   0.859633211678832,
   0.8560485436893204,
   0.852477602905569,
   0.8489202898550724,
   0.8453765060240961,
   0.8418461538461536,
   0.8383291366906473,
   0.8348253588516747,
   0.8313347255369925,
   0.8278571428571427,
   0.8243925178147268,
   0.820940758293839,
   0.8175017730496451,
   0.814075471698113,
   0.8106617647058821,
   0.8072605633802817,
   0.8038717798594847,
   0.8004953271028037,
   0.7971311188811188,
   0.7937790697674417,
   0.7904390951276101,
   0.7871111111111111,
   0.7837950346420323,
   0.7804907834101381,
   0.777198275862069,
   0.7739174311926604,
   0.7706481693363842,
   0.7673904109589039,
   0.7641440774487471,
   0.7609090909090908,
   0.75768537414966,
   0.7544728506787329,
   0.7512714446952597,
   0.7480810810810808,
   0.7449016853932583,
   0.7417331838565021,
   0.7385755033557048,
   0.7354285714285713,
   0.7322923162583518,
   0.7291666666666666,
   0.72605155210643,
   0.7229469026548675,
   0.7198526490066226,
   0.7167687224669603,
   0.713695054945055,
   0.7106315789473683,
   0.7075782275711159,
   0.7045349344978165,
   0.7015016339869281,
   0.6984782608695653,
   0.6954647505422992,
   0.6924610389610388,
   0.6894670626349892,
   0.6864827586206896,
   0.683508064516129,
   0.6805429184549355,
   0.6775872591006424,
   0.6746410256410257,
   0.671704157782516,
   0.6687765957446807,
   0.665858280254777,
   0.662949152542373,
   0.6600491543340378,
   0.6571582278481013,
   0.6542763157894735,
   0.6514033613445378,
   0.6485393081761006,
   0.64568410041841,
   0.6428376826722337,
   0.6400000000000001,
   0.6371709979209977,
   0.634350622406639,
   0.6315388198757762,
   0.6287355371900827,
   0.6259407216494847,
   0.6231543209876543,
   0.6203762833675562,
   0.6176065573770493,
   0.61484509202454,
   0.6120918367346937,
   0.6093467413441955,
   0.6066097560975611,
   0.6038808316430021,
   0.60115991902834,
   0.5984469696969696,
   0.5957419354838709,
   0.5930447686116701,
   0.5903554216867469,
   0.5876738476953908,
   0.5850000000000001,
   0.5823338323353294,
   0.579675298804781,
   0.5770243538767394,
   0.5743809523809523,
   0.5717450495049505,
   0.5691166007905138,
   0.5664955621301775,
   0.5638818897637795,
   0.5612755402750492,
   0.5586764705882353,
   0.5560846379647749,
   0.5534999999999999,
   0.550922514619883,
   0.5483521400778208,
   0.5457888349514561,
   0.5432325581395347,
   0.5406832688588008,
   0.5381409266409267,
   0.5356054913294798,
   0.5330769230769229,
   0.5305551823416507,
   0.5280402298850575,
   0.5255320267686422,
   0.523030534351145,
   0.5205357142857142,
   0.5180475285171103,
   0.5155659392789373,
   0.5130909090909089,
   0.5106224007561436,
   0.5081603773584905,
   0.5057048022598869,
   0.5032556390977444,
   0.500812851782364,
   0.4983764044943821,
   0.49594626168224315,
   0.49352238805970133,
   0.49110474860335196,
   0.4886933085501859,
   0.4862880333951762,
   0.4838888888888888,
   0.4814958410351201,
   0.4791088560885608,
   0.4767279005524863,
   0.47435294117647064,
   0.4719839449541284,
   0.46962087912087913,
   0.46726371115173676,
   0.46491240875912404,
   0.4625669398907103,
   0.46022727272727265,
   0.4578933756805808,
   0.45556521739130446,
   0.45324276672694386,
   0.45092599277978335,
   0.4486148648648649,
   0.4463093525179855,
   0.4440094254937163,
   0.4417150537634408,
   0.43942620751341693,
   0.43714285714285717,
   0.4348649732620319,
   0.43259252669039133,
   0.430325488454707,
   0.42806382978723384,
   0.4258075221238937,
   0.42355653710247343,
   0.42131084656084655,
   0.4190704225352112,
   0.41683523725834803,
   0.41460526315789464,
   0.41238047285464097,
   0.4101608391608393,
   0.40794633507853406,
   0.4057369337979094,
   0.4035326086956521,
   0.4013333333333334,
   0.399139081455806,
   0.3969498269896193,
   0.3947655440414508,
   0.3925862068965517,
   0.3904117900172116,
   0.3882422680412369,
   0.3860776157804459,
   0.3839178082191782,
   0.38176282051282057,
   0.379612627986348,
   0.3774672061328789,
   0.37532653061224486,
   0.3731905772495755,
   0.3710593220338983,
   0.36893274111675123,
   0.3668108108108108,
   0.3646935075885329,
   0.3625808080808083,
   0.3604726890756302,
   0.3583691275167785,
   0.3562701005025127,
   0.3541755852842808,
   0.3520855592654422,
   0.35,
   0.34791888519134767,
   0.34584219269103,
   0.34376990049751244,
   0.3417019867549669,
   0.33963842975206615,
   0.33757920792079193,
   0.3355242998352554,
   0.3334736842105262,
   0.3314273399014779,
   0.32938524590163937,
   0.32734738134206237,
   0.32531372549019605,
   0.3232842577487765,
   0.321258957654723,
   0.3192378048780487,
   0.3172207792207793,
   0.31520786061588335,
   0.3131990291262136,
   0.31119426494345725,
   0.3091935483870967,
   0.3071968599033817,
   0.3052041800643085,
   0.30321548956661304,
   0.3012307692307692,
   0.29924999999999996,
   0.29727316293929723,
   0.29530023923444987,
   0.29333121019108277,
   0.29136605723370423,
   0.2894047619047617,
   0.2874473058637083,
   0.28549367088607586,
   0.2835438388625593,
   0.2815977917981073,
   0.2796555118110236,
   0.2777169811320756,
   0.2757821821036106,
   0.2738510971786834,
   0.27192370892018775,
   0.26999999999999985,
   0.2680799531981279,
   0.2661635514018691,
   0.2642507776049767,
   0.2623416149068325,
   0.26043604651162794,
   0.25853405572755417,
   0.2566356259659968,
   0.2547407407407406,
   0.25284938366718024,
   0.25096153846153846,
   0.24907718894009212,
   0.24719631901840494,
   0.24531891271056655,
   0.24344495412844042,
   0.24157442748091587,
   0.23970731707317067,
   0.23784360730593604,
   0.235983282674772,
   0.2341263277693475,
   0.2322727272727273,
   0.2304224659606658,
   0.2285755287009063,
   0.2267319004524887,
   0.22489156626506016,
   0.22305451127819545,
   0.22122072072072071,
   0.21939017991004497,
   0.21756287425149698,
   0.21573878923766818,
   0.21391791044776115,
   0.21210022354694488,
   0.2102857142857142,
   0.20847436849925702,
   0.20666617210682486,
   0.2048611111111111,
   0.20305917159763318,
   0.20126033973412122,
   0.19946460176991143,
   0.19767194403534608,
   0.19588235294117637,
   0.19409581497797343,
   0.1923123167155424,
   0.19053184480234261,
   0.18875438596491237,
   0.18697992700729937,
   0.18520845481049572,
   0.1834399563318777,
   0.1816744186046512,
   0.17991182873730038,
   0.1781521739130434,
   0.17639544138929084,
   0.17464161849710977,
   0.17289069264069268,
   0.17114265129682998,
   0.1693974820143885,
   0.16765517241379307,
   0.16591571018651352,
   0.16417908309455584,
   0.16244527896995706,
   0.1607142857142857,
   0.15898609129814556,
   0.15726068376068386,
   0.1555380512091038,
   0.15381818181818185,
   0.15210106382978716,
   0.15038668555240778,
   0.14867503536067883,
   0.14696610169491517,
   0.1452598730606489,
   0.143556338028169,
   0.14185548523206765,
   0.1401573033707865,
   0.13846178120617111,
   0.13676890756302512,
   0.13507867132867132,
   0.13339106145251395,
   0.1317060669456067,
   0.13002367688022287,
   0.1283438803894298,
   0.12666666666666665,
   0.12499202496532591,
   0.12331994459833787,
   0.12165041493775927,
   0.11998342541436464,
   0.1183189655172414,
   0.11665702479338846,
   0.11499759284731782,
   0.11334065934065933,
   0.11168621399176958,
   0.11003424657534229,
   0.10838474692202454,
   0.10673770491803274,
   0.10509311050477481,
   0.10345095367847411,
   0.10181122448979595,
   0.10017391304347838,
   0.09853900949796464,
   0.09690650406504064,
   0.09527638700947219,
   0.09364864864864855,
   0.09202327935222665,
   0.09040026954177897,
   0.08877960969044423,
   0.0871612903225807,
   0.08554530201342278,
   0.0839316353887399,
   0.08232028112449787,
   0.08071122994652392,
   0.07910447263017352,
   0.0775,
   0.07589780292942751,
   0.07429787234042559,
   0.07270019920318718,
   0.07110477453580906,
   0.06951158940397335,
   0.06792063492063487,
   0.0663319022457067,
   0.06474538258575194,
   0.06316106719367584,
   0.06157894736842105,
   0.05999901445466509,
   0.05842125984251966,
   0.05684567496723464,
   0.055272251308900455,
   0.053700980392156726,
   0.0521318537859007,
   0.05056486310299872,
   0.04899999999999998,
   0.04743725617685314,
   0.045876623376623266,
   0.04431809338521401,
   0.042761658031087973,
   0.041207309184993476,
   0.03965503875968987,
   0.038104838709677416,
   0.03655670103092788,
   0.03501061776061783,
   0.03346658097686365,
   0.03192458279845951,
   0.030384615384615305,
   0.02884667093469906,
   0.02731074168797945,
   0.025776819923371663,
   0.024244897959183685,
   0.022714968152866315,
   0.021187022900763516,
   0.019661054637865313,
   0.018137055837563455,
   0.01661501901140678,
   0.015094936708860696,
   0.013576801517067028,
   0.012060606060606112,
   0.010546343001261138,
   0.009034005037783436,
   0.007523584905660322,
   0.006015075376884444,
   0.004508469259723826,
   0.0030037593984961427,
   0.0015009386733415937,
   0.0
  ],
  "zero_flux": [
   0.9,
   0.8998197650113857,
   0.8996393756647327,
   0.8994588236742964,
   0.8992781005715519,
   0.8990971977017894,
   0.8989161062206068,
   0.8987348170903666,
   0.8985533210769775,
   0.8983716087458079,
   0.8981896704582661,
   0.8980074963682955,
   0.8978250764185826,
   0.8976424003366902,
   0.8974594576312731,
   0.8972762375883467,
   0.8970927292674339,
   0.8969089214972891,
   0.8967248028721972,
   0.8965403617480053,
   0.8963555862379565,
   0.8961704642084958,
   0.8959849832751384,
   0.8957991307983939,
   0.895612893879424,
   0.89542625935553,
   0.8952392137960381,
   0.895051743497926,
   0.894863834481288,
   0.894675472484773,
   0.8944866429610681,
   0.8942973310724058,
   0.8941075216858723,
   0.8939171993684953,
   0.8937263483827048,
   0.8935349526815679,
   0.8933429959038715,
   0.8931504613691524,
   0.8929573320727662,
   0.8927635906809211,
   0.8925692195257002,
   0.8923742005996611,
   0.8921785155508337,
   0.891982145677558,
   0.8917850719231598,
   0.8915872748705517,
   0.891388734736835,
   0.8911894313678606,
   0.8909893442328598,
   0.8907884524186455,
   0.8905867346240292,
   0.890384169154236,
   0.8901807339151505,
   0.8899764064074569,
   0.8897711637207402,
   0.8895649825275788,
   0.8893578390775978,
   0.8891497091913989,
   0.8889405682543101,
   0.8887303912103087,
   0.8885191525557927,
   0.8883068263332302,
   0.8880933861247352,
   0.8878788050456184,
   0.8876630557378735,
   0.8874461103636467,
   0.8872279405984406,
   0.8870085176244227,
   0.8867878121236594,
   0.8865657942712192,
   0.8863424337281844,
   0.8861176996346081,
   0.8858915606024184,
   0.8856639847082514,
   0.8854349394861359,
   0.8852043919201454,
   0.8849723084369987,
   0.8847386548985418,
   0.884503396594132,
   0.8842664982329558,
   0.8840279239362717,
   0.8837876372295494,
   0.8835456010345205,
   0.8833017776611503,
   0.8830561287995089,
   0.8828086155115502,
   0.8825591982228023,
   0.8823078367139563,
   0.8820544901123542,
   0.8817991168833935,
   0.8815416748218184,
   0.8812821210429089,
   0.8810204119735646,
   0.8807565033433329,
   0.8804903501752184,
   0.880221906776476,
   0.8799511267292917,
   0.8796779628813249,
   0.8794023673361313,
   0.8791242914434725,
   0.8788436857895165,
   0.878560500186951,
   0.8782746836649463,
   0.8779861844589106,
   0.8776949500002529,
   0.8774009269059888,
   0.877104060968194,
   0.8768042971433144,
   0.8765015795413438,
   0.8761958514148812,
   0.8758870551480495,
   0.87557513224531,
   0.8752600233201083,
   0.8749416680832615,
   0.8746200053313578,
   0.8742949729349818,
   0.8739665078267654,
   0.8736345459892709,
   0.8732990224427143,
   0.8729598712325352,
   0.8726170254168214,
   0.8722704170535606,
   0.8719199771877402,
   0.8715656358384132,
   0.8712073219852143,
   0.8708449635549905,
   0.870478487408255,
   0.87010781932544,
   0.8697328839929531,
   0.869353604989038,
   0.8689699047694447,
   0.8685817046529134,
   0.8681889248064741,
   0.8677914842305655,
   0.8673893007439778,
   0.8669822909685836,
   0.8665703703138345,
   0.8661534529611228,
   0.865731451847855,
   0.865304278651382,
   0.8648718437727149,
   0.8644340563200243,
   0.8639908240919243,
   0.8635420535605371,
   0.8630876498543435,
   0.8626275167408105,
   0.862161556608806,
   0.8616896704507899,
   0.8612117578447885,
   0.8607277169362234,
   0.8602374444191526,
   0.8597408355176891,
   0.8592377839671772,
   0.8587281819949699,
   0.8582119203009845,
   0.8576888880380328,
   0.8571589727919272,
   0.8566220605613576,
   0.856078035737536,
   0.8555267810836116,
   0.8549681777138473,
   0.8544021050725616,
   0.8538284409128291,
   0.853247061274939,
   0.8526578404646113,
   0.8520606510309637,
   0.8514553637443882,
   0.8508418475737146,
   0.8502199696636683,
   0.8495895953121199,
   0.8489505879468452,
   0.8483028091020777,
   0.8476461183948522,
   0.8469803735011443,
   0.846305430131805,
   0.8456211420082909,
   0.8449273608381951,
   0.8442239362905761,
   0.8435107159710886,
   0.8427875453969166,
   0.842054267971511,
   0.8413107249591325,
   0.840556755459203,
   0.8397921963804925,
   0.8390168824152864,
   0.8382306460132269,
   0.8374333173550795,
   0.8366247243264031,
   0.8358046924910875,
   0.8349730450647718,
   0.8341296028881626,
   0.8332741844002681,
   0.8324066056115623,
   0.8315266800771014,
   0.8306342188696036,
   0.8297290305525151,
   0.8288109211530772,
   0.8278796941354113,
   0.8269351503736434,
   0.825977088125084,
   0.8250053030034814,
   0.8240195879523694,
   0.8230197332185262,
   0.8220055263255648,
   0.8209767520476657,
   0.8199331923833095,
   0.8188746265304447,
   0.8178008308602901,
   0.8167115788919128,
   0.8156066412674909,
   0.8144857857278774,
   0.8133487770885149,
   0.8121953772157534,
   0.8110253450036202,
   0.8098384363510956,
   0.8086344041399477,
   0.8074129982131758,
   0.8061739653541212,
   0.8049170492662951,
   0.8036419905539817,
   0.8023485267036489,
   0.8010363920659862,
   0.799705317839717,
   0.798355032055109,
   0.7969852595591344,
   0.7955957220019269,
   0.7941861378243308,
   0.7927562222466342,
   0.7913056872585784,
   0.789834241610738,
   0.7883415908073632,
   0.7868274371007842,
   0.7852914794874689,
   0.7837334137058354,
   0.7821529322357282,
   0.780549724300156,
   0.7789234758685027,
   0.7772738696618857,
   0.7756005851610202,
   0.7739032986162743,
   0.7721816830600532,
   0.7704354083216398,
   0.768664141044639,
   0.7668675447071577,
   0.7650452796448629,
   0.7631970030770298,
   0.7613223691356372,
   0.759421028897726,
   0.7574926304208796,
   0.7555368187824438,
   0.7535532361223077,
   0.7515415216893824,
   0.7495013118919518,
   0.7474322403520668,
   0.7453339379641547,
   0.7432060329579439,
   0.7410481509659828,
   0.7388599150955201,
   0.7366409460054004,
   0.7343908619879237,
   0.732109279055758,
   0.7297958110341033,
   0.7274500696583032,
   0.7250716646770887,
   0.7226602039616062,
   0.7202152936204416,
   0.7177365381204815,
   0.7152235404143339,
   0.7126759020741421,
   0.7100932234319487,
   0.7074751037268079,
   0.704821141258857,
   0.7021309335504706,
   0.6994040775148654,
   0.6966401696320539,
   0.6938388061318644,
   0.6909995831853376,
   0.6881220971039025,
   0.685205944546474,
   0.6822507227346456,
   0.679256029676155,
   0.6762214643968063,
   0.6731466271809937,
   0.6700311198207884,
   0.6668745458742052,
   0.6636765109313193,
   0.6604366228899746,
   0.6571544922405493,
   0.6538297323596698,
   0.6504619598129256,
   0.6470507946666595,
   0.6435958608088764,
   0.6400967862793484,
   0.6365532036089189,
   0.6329647501677841,
   0.6293310685229837,
   0.6256518068044338,
   0.6219266190800626,
   0.618155165739763,
   0.6143371138879303,
   0.6104721377444047,
   0.6065599190536157,
   0.6026001475017385,
   0.5985925211416571,
   0.594536746825537,
   0.5904325406448454,
   0.5862796283763788,
   0.5820777459360369,
   0.5778266398383313,
   0.5735260676612558,
   0.5691757985166486,
   0.5647756135254622,
   0.5603253062973497,
   0.5558246834139685,
   0.5512735649153953,
   0.5466717847890478,
   0.5420191914609569,
   0.5373156482879825,
   0.5325610340459184,
   0.5277552434275863,
   0.5228981875330752,
   0.5179897943578017,
   0.5130300092783795,
   0.5080187955352441,
   0.5029561347109475,
   0.49784202720304854,
   0.49267649269049774,
   0.48745957059240896,
   0.4821913205181021,
   0.4768718227072875,
   0.4715011784597144,
   0.46607951055346364,
   0.46060696364923814,
   0.45508370468322007,
   0.44950992324249517,
   0.4438858319244145,
   0.4382116666788416,
   0.43248768713204466,
   0.42671417689098795,
   0.42089144382675236,
   0.4150198203358251,
   0.4090996635781081,
   0.40313135569105635,
   0.3971153039780879,
   0.3910519410719617,
   0.38494172506975255,
   0.37878513963956023,
   0.37258269409817024,
   0.3663349234587626,
   0.3600423884477265,
   0.3537056754896611,
   0.34732539665966294,
   0.3409021896026171,
   0.3344367174185199,
   0.32792966851403205,
   0.3213817564189031,
   0.31479371956711344,
   0.3081663210426139,
   0.30150034828949945,
   0.29479661278643254,
   0.288055949685145,
   0.2812792174129163,
   0.2744672972396209,
   0.2676210928091013,
   0.2607415296356164,
   0.2538295545656171,
   0.24688613520518837,
   0.23991225931395485,
   0.23290893416623568,
   0.22587718588025793,
   0.21881805871624468,
   0.21173261434423804,
   0.2046219310832793,
   0.19748710311244028,
   0.1903292396553746,
   0.18314946413994967,
   0.1759489133339775,
   0.16872873645866612,
   0.16149009428143327,
   0.154234158189747,
   0.1469621092476624,
   0.13967513723675218,
   0.13237443968340765,
   0.12506122087407484,
   0.11773669086049621,
   0.11040206445697422,
   0.10305856023140461,
   0.09570739949204611,
   0.08834980527201818,
   0.08098700131352439,
   0.07362021105377076,
   0.06625065661446111,
   0.05887955779679407,
   0.0515081310839089,
   0.04413758865269963,
   0.036769137396744415,
   0.029403977962144324,
   0.02204330379806524,
   0.014688300223693105,
   0.007340143513148189,
   0.0
  ],
  "rh": [
   1.0,
   1.0025,
   1.005,
   1.0075,
   1.01,
   1.0125,
   1.015,
   1.0175,
   1.02,
   1.0225,
   1.025,
   1.0275,
   1.03,
   1.0325,
   1.035,
   1.0375,
   1.04,
   1.0425,
   1.045,
   1.0475,
   1.05,
   1.0525,
   1.055,
   1.0575,
   1.06,
   1.0625,
   1.065,
   1.0675,
   1.07,
   1.0725,
   1.075,
   1.0775,
   1.08,
   1.0825,
   1.085,
   1.0875,
   1.09,
   1.0925,
   1.095,
   1.0975,
   1.1,
   1.1025,
   1.105,
   1.1075,
   1.11,
   1.1125,
   1.115,
   1.1175,
   1.12,
   1.1225,
   1.125,
   1.1275,
   1.13,
   1.1325,
   1.135,
   1.1375,
   1.1400000000000001,
   1.1425,
   1.145,
   1.1475,
   1.15,
   1.1525,
   1.155,
   1.1575,
   1.16,
   1.1625,
   1.165,
   1.1675,
   1.17,
   1.1725,
   1.175,
   1.1775,
   1.18,
   1.1825,
   1.185,
   1.1875,
   1.19,
   1.1925,
   1.195,
   1.1975,
   1.2,
   1.2025000000000001,
   1.205,
   1.2075,
   1.21,
   1.2125,
   1.215,
   1.2175,
   1.22,
   1.2225,
   1.225,
   1.2275,
   1.23,
   1.2325,
   1.235,
   1.2375,
   1.24,
   1.2425,
   1.245,
   1.2475,
   1.25,
   1.2525,
   1.255,
   1.2575,
   1.26,
   1.2625,
   1.2650000000000001,
   1.2675,
   1.27,
   1.2725,
   1.275,
   1.2775,
   1.28,
   1.2825,
   1.2850000000000001,
   1.2875,
   1.29,
   1.2925,
   1.295,
   1.2974999999999999,
   1.3,
   1.3025,
   1.305,
   1.3075,
   1.31,
   1.3125,
   1.315,
   1.3175,
   1.32,
   1.3225,
   1.325,
   1.3275000000000001,
   1.33,
   1.3325,
   1.335,
   1.3375,
   1.34,
   1.3425,
   1.345,
   1.3475000000000001,
   1.35,
   1.3525,
   1.355,
   1.3575,
   1.3599999999999999,
   1.3625,
   1.365,
   1.3675,
   1.37,
   1.3725,
   1.375,
   1.3775,
   1.38,
   1.3825,
   1.385,
   1.3875,
   1.3900000000000001,
   1.3925,
   1.395,
   1.3975,
   1.4,
   1.4025,
   1.405,
   1.4075,
   1.4100000000000001,
   1.4125,
   1.415,
   1.4175,
   1.42,
   1.4224999999999999,
   1.425,
   1.4275,
   1.43,
   1.4325,
   1.435,
   1.4375,
   1.44,
   1.4425,
   1.445,
   1.4475,
   1.45,
   1.4525000000000001,
   1.455,
   1.4575,
   1.46,
   1.4625,
   1.465,
   1.4675,
   1.47,
   1.4725000000000001,
   1.475,
   1.4775,
   1.48,
   1.4825,
   1.4849999999999999,
   1.4875,
   1.49,
   1.4925,
   1.495,
   1.4975,
   1.5,
   1.5025,
   1.505,
   1.5075,
   1.51,
   1.5125,
   1.5150000000000001,
   1.5175,
   1.52,
   1.5225,
   1.525,
   1.5274999999999999,
   1.53,
   1.5325,
   1.5350000000000001,
   1.5375,
   1.54,
   1.5425,
   1.545,
   1.5474999999999999,
   1.55,
   1.5525,
   1.5550000000000002,
   1.5575,
   1.56,
   1.5625,
   1.565,
   1.5675,
   1.57,
   1.5725,
   1.5750000000000002,
   1.5775000000000001,
   1.58,
   1.5825,
   1.585,
   1.5875,
   1.5899999999999999,
   1.5925,
   1.595,
   1.5975000000000001,
   1.6,
   1.6025,
   1.605,
   1.6075,
   1.6099999999999999,
   1.6125,
   1.615,
   1.6175000000000002,
   1.62,
   1.6225,
   1.625,
   1.6275,
   1.63,
   1.6325,
   1.635,
   1.6375000000000002,
   1.6400000000000001,
   1.6425,
   1.645,
   1.6475,
   1.65,
   1.6524999999999999,
   1.655,
   1.6575,
   1.6600000000000001,
   1.6625,
   1.665,
   1.6675,
   1.67,
   1.6724999999999999,
   1.675,
   1.6775,
   1.6800000000000002,
   1.6825,
   1.685,
   1.6875,
   1.69,
   1.6925,
   1.695,
   1.6975,
   1.7000000000000002,
   1.7025000000000001,
   1.705,
   1.7075,
   1.71,
   1.7125,
   1.7149999999999999,
   1.7175,
   1.72,
   1.7225000000000001,
   1.725,
   1.7275,
   1.73,
   1.7325,
   1.7349999999999999,
   1.7375,
   1.74,
   1.7425000000000002,
   1.745,
   1.7475,
   1.75,
   1.7525,
   1.755,
   1.7575,
   1.76,
   1.7625000000000002,
   1.7650000000000001,
   1.7675,
   1.77,
   1.7725,
   1.775,
   1.7774999999999999,
   1.78,
   1.7825,
   1.7850000000000001,
   1.7875,
   1.79,
   1.7925,
   1.795,
   1.7974999999999999,
   1.8,
   1.8025,
   1.8050000000000002,
   1.8075,
   1.81,
   1.8125,
   1.815,
   1.8175,
   1.82,
   1.8225,
   1.8250000000000002,
   1.8275000000000001,
   1.83,
   1.8325,
   1.835,
   1.8375,
   1.8399999999999999,
   1.8425,
   1.845,
   1.8475000000000001,
   1.85,
   1.8525,
   1.855,
   1.8575,
   1.8599999999999999,
   1.8625,
   1.865,
   1.8675000000000002,
   1.87,
   1.8725,
   1.875,
   1.8775,
   1.88,
   1.8825,
   1.885,
   1.8875000000000002,
   1.8900000000000001,
   1.8925,
   1.895,
   1.8975,
   1.9,
   1.9024999999999999,
   1.905,
   1.9075,
   1.9100000000000001,
   1.9125,
   1.915,
   1.9175,
   1.92,
   1.9224999999999999,
   1.925,
   1.9275,
   1.9300000000000002,
   1.9325,
   1.935,
   1.9375,
   1.94,
   1.9425,
   1.945,
   1.9475,
   1.9500000000000002,
   1.9525000000000001,
   1.955,
   1.9575,
   1.96,
   1.9625,
   1.9649999999999999,
   1.9675,
   1.97,
   1.9725000000000001,
   1.975,
   1.9775,
   1.98,
   1.9825,
   1.9849999999999999,
   1.9875,
   1.99,
   1.9925000000000002,
   1.995,
   1.9975,
   2.0
  ],
  "lam0": [
   0.9,
   0.8988029587804385,
   0.8975994116416847,
   0.8963894332746585,
   0.8951730977971127,
   0.8939504787245629,
   0.8927216489427573,
   0.8914866806816416,
   0.8902456454907751,
   0.8889986142161532,
   0.8877456569783942,
   0.8864868431522464,
   0.8852222413473745,
   0.883951919390379,
   0.882675944308012,
   0.8813943823115445,
   0.8801072987822469,
   0.8788147582579414,
   0.8775168244205884,
   0.8762135600848683,
   0.8749050271877212,
   0.8735912867788074,
   0.8722723990118533,
   0.8709484231368473,
   0.8696194174930529,
   0.8682854395028023,
   0.8669465456660423,
   0.8656027915555978,
   0.8642542318131227,
   0.8629009201457102,
   0.8615429093231308,
   0.860180251175671,
   0.8588129965925457,
   0.8574411955208588,
   0.856064896965082,
   0.8546841489870326,
   0.8532989987063224,
   0.8519094923012565,
   0.8505156750101566,
   0.8491175911330917,
   0.8477152840339909,
   0.8463087961431202,
   0.844898168959903,
   0.843483443056066,
   0.842064658079093,
   0.8406418527559657,
   0.8392150648971797,
   0.8377843314010162,
   0.8363496882580531,
   0.8349111705559046,
   0.8334688124841696,
   0.8320226473395793,
   0.8305727075313287,
   0.8291190245865798,
   0.827661629156123,
   0.8262005510201884,
   0.8247358190943899,
   0.8232674614357994,
   0.8217955052491315,
   0.8203199768930372,
   0.8188409018864902,
   0.8173583049152642,
   0.8158722098384844,
   0.8143826396952506,
   0.8128896167113224,
   0.8113931623058591,
   0.8098932970982069,
   0.8083900409147255,
   0.8068834127956501,
   0.8053734310019803,
   0.8038601130223922,
   0.8023434755801644,
   0.8008235346401174,
   0.7993003054155571,
   0.7977738023752206,
   0.7962440392502175,
   0.7947110290409637,
   0.7931747840241038,
   0.7916353157594161,
   0.7900926350967008,
   0.7885467521826418,
   0.7869976764676452,
   0.7854454167126473,
   0.7838899809958905,
   0.7823313767196635,
   0.7807696106170057,
   0.7792046887583703,
   0.7776366165582462,
   0.7760653987817346,
   0.7744910395510805,
   0.7729135423521547,
   0.7713329100408889,
   0.7697491448496561,
   0.7681622483935995,
   0.7665722216769089,
   0.7649790650990401,
   0.7633827784608767,
   0.7617833609708367,
   0.7601808112509205,
   0.7585751273426973,
   0.7569663067132336,
   0.7553543462609598,
   0.7537392423214759,
   0.7521209906732953,
   0.7504995865435261,
   0.7488750246134884,
   0.7472472990242712,
   0.7456164033822235,
   0.7439823307643822,
   0.7423450737238376,
   0.740704624295033,
   0.739060973999003,
   0.7374141138485447,
   0.7357640343533282,
   0.7341107255249403,
   0.7324541768818673,
   0.7307943774544132,
   0.729131315789553,
   0.7274649799557262,
   0.7257953575475645,
   0.7241224356905592,
   0.7224462010456654,
   0.7207666398138436,
   0.7190837377405426,
   0.7173974801201184,
   0.7157078518001948,
   0.7140148371859623,
   0.7123184202444184,
   0.710618584508549,
   0.7089153130814507,
   0.7072085886403945,
   0.7054983934408328,
   0.7037847093203505,
   0.7020675177025577,
   0.7003467996009276,
   0.6986225356225795,
   0.6968947059720073,
   0.6951632904547548,
   0.6934282684810342,
   0.6916896190692992,
   0.689947320849758,
   0.6882013520678409,
   0.6864516905876155,
   0.6846983138951507,
   0.6829411991018346,
   0.6811803229476409,
   0.6794156618043503,
   0.6776471916787219,
   0.675874888215621,
   0.6740987267011,
   0.6723186820654345,
   0.670534728886116,
   0.6687468413907999,
   0.666954993460212,
   0.6651591586310138,
   0.6633593100986239,
   0.6615554207200014,
   0.6597474630163895,
   0.6579354091760189,
   0.6561192310567061,
   0.6542989001887543,
   0.6524743877771348,
   0.6506456647043184,
   0.6488127015327262,
   0.6469754685072169,
   0.6451339355575388,
   0.6432880723007509,
   0.6414378480436094,
   0.6395832317849245,
   0.637724192217887,
   0.6358606977323632,
   0.633992716417163,
   0.6321202160622775,
   0.63024316416109,
   0.6283615279125615,
   0.6264752742233876,
   0.6245843697101319,
   0.6226887807013347,
   0.620788473239597,
   0.6188834130836433,
   0.6169735657103599,
   0.6150588963168133,
   0.6131393698222481,
   0.6112149508700634,
   0.6092856038297715,
   0.6073512927989376,
   0.6054119816051013,
   0.6034676338076838,
   0.6015182126998739,
   0.5995636813105043,
   0.5976040024059103,
   0.5956391384917735,
   0.5936690518149563,
   0.5916937043653204,
   0.5897130578775357,
   0.5877270738328779,
   0.5857357134610173,
   0.5837389377417952,
   0.5817367074069962,
   0.5797289829421094,
   0.5777157245880843,
   0.5756968923430806,
   0.5736724459642119,
   0.5716423449692856,
   0.5696065486385394,
   0.5675650160163734,
   0.5655177059130813,
   0.5634645769065799,
   0.5614055873441379,
   0.5593406953441051,
   0.5572698587976421,
   0.5551930353704533,
   0.5531101825045197,
   0.551021257419839,
   0.5489262171161661,
   0.5468250183747618,
   0.544717617760145,
   0.5426039716218536,
   0.5404840360962107,
   0.5383577671081016,
   0.5362251203727584,
   0.5340860513975555,
   0.5319405154838154,
   0.5297884677286259,
   0.5276298630266711,
   0.5254646560720749,
   0.5232928013602594,
   0.5211142531898175,
   0.518928965664403,
   0.5167368926946369,
   0.51453798800003,
   0.5123322051109283,
   0.5101194973704721,
   0.507899817936582,
   0.505673119783961,
   0.5034393557061219,
   0.5011984783174372,
   0.4989504400552125,
   0.4966951931817869,
   0.49443268978665594,
   0.49216288178862594,
   0.4898857209379924,
   0.4876011588187488,
   0.48530914685082704,
   0.4830096362923652,
   0.4807025782420089,
   0.47838792364124766,
   0.4760656232767792,
   0.47373562778291584,
   0.4713978876440202,
   0.46905235319698185,
   0.4666989746337303,
   0.46433770200378693,
   0.4619684852168566,
   0.45959127404546174,
   0.45720601812761574,
   0.4548126669695426,
   0.4524111699484377,
   0.4500014763152766,
   0.4475835351976682,
   0.44515729560275635,
   0.4427227064201696,
   0.44027971642502123,
   0.43782827428096,
   0.4353683285432713,
   0.4328998276620345,
   0.4304227199853313,
   0.42793695376251245,
   0.4254424771475186,
   0.4229392382022608,
   0.4204271849000592,
   0.41790626512914253,
   0.4153764266962076,
   0.4128376173300443,
   0.4102897846852206,
   0.40773287634583677,
   0.40516683982934315,
   0.4025916225904271,
   0.4000071720249677,
   0.3974134354740633,
   0.39481036022812643,
   0.39219789353105594,
   0.38957598258448023,
   0.3869445745520777,
   0.3843036165639733,
   0.38165305572121383,
   0.37899283910032233,
   0.3763229137579332,
   0.3736432267355115,
   0.37095372506415236,
   0.3682543557694701,
   0.3655450658765692,
   0.3628258024151071,
   0.36009651242444396,
   0.35735714295888443,
   0.35460764109301085,
   0.35184795392711166,
   0.34907802859270254,
   0.34629781225814676,
   0.3435072521343721,
   0.3407062954806878,
   0.33789488961070296,
   0.33507298189834755,
   0.3322405197839967,
   0.3293974507807031,
   0.32654372248053254,
   0.3236792825610133,
   0.3208040787916912,
   0.31791805904079984,
   0.31502117128204266,
   0.3121133636014905,
   0.309194584204596,
   0.3062647814233255,
   0.30332390372341245,
   0.300371899711729,
   0.2974087181437846,
   0.2944343079313456,
   0.29144861815018375,
   0.2884515980479507,
   0.2854431970521833,
   0.2824233647784388,
   0.27939205103856457,
   0.2763492058490988,
   0.27329477943981184,
   0.27022872226238037,
   0.26715098499920475,
   0.2640615185723645,
   0.2609602741527177,
   0.2578472031691443,
   0.2547222573179356,
   0.2515853885723289,
   0.24843654919219568,
   0.24527569173387465,
   0.24210276906016248,
   0.23891773435045513,
   0.2357205411110456,
   0.23251114318557967,
   0.22928949476566843,
   0.22605555040166408,
   0.22280926501359372,
   0.21955059390226117,
   0.2162794927605094,
   0.21299591768465304,
   0.2096998251860772,
   0.2063911722030069,
   0.20306991611244674,
   0.19973601474229527,
   0.19638942638363008,
   0.1930301098031734,
   0.18965802425592979,
   0.1862731294980063,
   0.1828753857996109,
   0.1794647539582327,
   0.17604119531200432,
   0.17260467175325078,
   0.16915514574221938,
   0.16569258032100204,
   0.16221693912764024,
   0.15872818641042336,
   0.15522628704237537,
   0.15171120653593417,
   0.14818291105782308,
   0.14464136744411696,
   0.14108654321550398,
   0.13751840659274076,
   0.13393692651230918,
   0.1303420726422665,
   0.12673381539829803,
   0.12311212595996832,
   0.11947697628717314,
   0.11582833913679288,
   0.11216618807955,
   0.10849049751706571,
   0.10480124269912522,
   0.10109839974114249,
   0.09738194564183311,
   0.09365185830109111,
   0.08990811653807143,
   0.08615070010947833,
   0.08237958972806164,
   0.07859476708131596,
   0.07479621485039152,
   0.0709839167292068,
   0.06715785744377169,
   0.0633180227717156,
   0.05946439956202265,
   0.05559697575497306,
   0.0517157404022905,
   0.04782068368749663,
   0.04391179694646733,
   0.03998907268819858,
   0.03605250461577139,
   0.03210208764752362,
   0.028137817938422738,
   0.02415969290164037,
   0.020167711230327005,
   0.01616187291958785,
   0.012142179288652952,
   0.008108633003249347,
   0.004061238098163265,
   2.446444564268458e-19
  ],
  "lam1": [
   0.9,
   0.8987691090723453,
   0.8975333037141863,
   0.8962926867782567,
   0.8950473596644852,
   0.8937974223022552,
   0.8925429731346239,
   0.8912841091044105,
   0.8900209256420624,
   0.8887535166552133,
   0.8874819745198511,
   0.8862063900730113,
   0.8849268526069215,
   0.8836434498645169,
   0.8823562680362571,
   0.8810653917581719,
   0.8797709041110686,
   0.878472886620836,
   0.8771714192597804,
   0.8758665804489356,
   0.8745584470612872,
   0.8732470944258544,
   0.8719325963325795,
   0.8706150250379694,
   0.8692944512714432,
   0.8679709442423374,
   0.8666445716475236,
   0.8653153996795967,
   0.8639834930355914,
   0.8626489149261891,
   0.8613117270853755,
   0.8599719897805154,
   0.8586297618228089,
   0.8572851005781,
   0.8559380619779996,
   0.854588700531302,
   0.853237069335661,
   0.8518832200895012,
   0.8505272031041391,
   0.8491690673160897,
   0.8478088602995362,
   0.8464466282789419,
   0.8450824161417818,
   0.8437162674513761,
   0.8423482244598082,
   0.8409783281209074,
   0.8396066181032835,
   0.8382331328033918,
   0.8368579093586224,
   0.8354809836603933,
   0.834102390367236,
   0.832722162917864,
   0.83134033354421,
   0.8299569332844214,
   0.828571991995806,
   0.8271855383677161,
   0.8257975999343629,
   0.8244082030875551,
   0.8230173730893502,
   0.8216251340846135,
   0.8202315091134794,
   0.8188365201237059,
   0.817440187982918,
   0.8160425324907356,
   0.8146435723907786,
   0.8132433253825473,
   0.8118418081331726,
   0.8104390362890301,
   0.8090350244872204,
   0.807629786366905,
   0.8062233345805017,
   0.8048156808047314,
   0.8034068357515187,
   0.8019968091787392,
   0.8005856099008164,
   0.7991732457991645,
   0.7977597238324734,
   0.7963450500468398,
   0.7949292295857375,
   0.7935122666998322,
   0.7920941647566341,
   0.7906749262499915,
   0.7892545528094245,
   0.7878330452092972,
   0.7864104033778301,
   0.7849866264059507,
   0.7835617125559841,
   0.7821356592701815,
   0.780708463179093,
   0.7792801201097739,
   0.7778506250938371,
   0.7764199723753454,
   0.774988155418544,
   0.7735551669154376,
   0.7721209987932094,
   0.7706856422214869,
   0.7692490876194491,
   0.7678113246627822,
   0.7663723422904826,
   0.7649321287115067,
   0.7634906714112705,
   0.762047957157999,
   0.7606039720089282,
   0.7591587013163579,
   0.7577121297335602,
   0.7562642412205406,
   0.7548150190496579,
   0.7533644458111005,
   0.7519125034182195,
   0.7504591731127255,
   0.7490044354697437,
   0.7475482704027335,
   0.7460906571682706,
   0.7446315743706954,
   0.7431709999666272,
   0.7417089112693472,
   0.7402452849530502,
   0.7387800970569659,
   0.7373133229893549,
   0.7358449375313741,
   0.7343749148408202,
   0.7329032284557462,
   0.7314298512979577,
   0.729954755676385,
   0.7284779132903375,
   0.7269992952326367,
   0.7255188719926337,
   0.7240366134591092,
   0.7225524889230585,
   0.7210664670803633,
   0.7195785160343495,
   0.7180886032982351,
   0.7165966957974674,
   0.7151027598719515,
   0.7136067612781691,
   0.7121086651911955,
   0.7106084362066049,
   0.709106038342278,
   0.7076014350401009,
   0.706094589167566,
   0.7045854630192703,
   0.7030740183183145,
   0.7015602162176034,
   0.7000440173010499,
   0.6985253815846801,
   0.6970042685176459,
   0.6954806369831422,
   0.6939544452992304,
   0.6924256512195697,
   0.6908942119340589,
   0.6893600840693856,
   0.6878232236894886,
   0.6862835862959297,
   0.6847411268281799,
   0.6831957996638199,
   0.6816475586186533,
   0.6800963569467364,
   0.6785421473403256,
   0.67698488192974,
   0.6754245122831447,
   0.6738609894062515,
   0.672294263741941,
   0.6707242851698056,
   0.6691510030056136,
   0.6675743660006959,
   0.6659943223412585,
   0.6644108196476172,
   0.6628238049733579,
   0.6612332248044241,
   0.6596390250581307,
   0.6580411510821049,
   0.656439547653158,
   0.6548341589760508,
   0.6532249286823563,
   0.6516117998289198,
   0.6499947148965872,
   0.648373615788696,
   0.6467484438295337,
   0.6451191397627305,
   0.6434856437495889,
   0.6418478953673447,
   0.6402058336073688,
   0.6385593968733053,
   0.6369085229791455,
   0.6352531491472436,
   0.6335932120062706,
   0.6319286475891094,
   0.630259391330691,
   0.6285853780657719,
   0.626906542026656,
   0.6252228168408589,
   0.623534135528718,
   0.6218404305009457,
   0.6201416335561317,
   0.6184376758781898,
   0.616728488033754,
   0.6150139999695232,
   0.613294141009554,
   0.611568839852506,
   0.6098380245688371,
   0.6081016225979509,
   0.6063595607452984,
   0.6046117651794322,
   0.6028581614290163,
   0.6010986743797933,
   0.5993332282715048,
   0.5975617466947739,
   0.5957841525879435,
   0.5940003682338755,
   0.5922103152567113,
   0.5904139146185943,
   0.5886110866163538,
   0.586801750878155,
   0.5849858263601146,
   0.5831632313428801,
   0.5813338834281789,
   0.5794976995353366,
   0.5776545958977634,
   0.5758044880594133,
   0.5739472908712155,
   0.5720829184874799,
   0.5702112843622772,
   0.5683323012457958,
   0.5664458811806786,
   0.564551935498336,
   0.5626503748152428,
   0.5607411090292167,
   0.5588240473156801,
   0.5568990981239097,
   0.5549661691732709,
   0.5530251674494442,
   0.5510759992006401,
   0.5491185699338077,
   0.547152784410838,
   0.5451785466447635,
   0.5431957598959558,
   0.5412043266683246,
   0.5392041487055171,
   0.5371951269871256,
   0.5351771617248967,
   0.5331501523589556,
   0.5311139975540359,
   0.5290685951957271,
   0.5270138423867369,
   0.5249496354431709,
   0.5228758698908361,
   0.5207924404615657,
   0.5186992410895719,
   0.516596164907828,
   0.514483104244482,
   0.5123599506193051,
   0.510226594740181,
   0.508082926499633,
   0.5059288349713986,
   0.5037642084070499,
   0.501588934232667,
   0.49940289904556473,
   0.49720598861107923,
   0.49499808785941485,
   0.49277908088255906,
   0.49054885093126527,
   0.488307280412111,
   0.4860542508846326,
   0.4837896430585437,
   0.4815133367910386,
   0.47922521108418803,
   0.47692514408243036,
   0.4746130130701623,
   0.47228869446943617,
   0.4699520638377663,
   0.4676029958660516,
   0.4652413643766196,
   0.46286704232139375,
   0.4604799017801962,
   0.45807981395918496,
   0.45566664918943567,
   0.4532402769256734,
   0.4508005657451582,
   0.44834738334673413,
   0.44588059655004675,
   0.44340007129493336,
   0.44090567264099956,
   0.4383972647673803,
   0.4358747109727008,
   0.4333378736752396,
   0.4307866144133038,
   0.4282207938458227,
   0.4256402717531696,
   0.4230449070382199,
   0.42043455772765065,
   0.4178090809734964,
   0.41516833305496326,
   0.4125121693805163,
   0.4098404444902463,
   0.4071530120585254,
   0.4044497248969633,
   0.40173043495767385,
   0.3989949933368589,
   0.3962432502787263,
   0.3934750551797463,
   0.39069025659326195,
   0.38788870223446403,
   0.38507023898574,
   0.3822347129024117,
   0.3793819692188727,
   0.3765118523551369,
   0.3736242059238145,
   0.370718872737523,
   0.36779569481675317,
   0.3648545133981979,
   0.3618951689435625,
   0.35891750114886695,
   0.3559213489542586,
   0.3529065505543473,
   0.34987294340907893,
   0.3468203642551663,
   0.3437486491180877,
   0.3406576333246743,
   0.3375471515163019,
   0.33441703766270314,
   0.3312671250764186,
   0.32809724642790544,
   0.32490723376131836,
   0.3216969185109884,
   0.3184661315186099,
   0.3152147030511625,
   0.3119424628195842,
   0.3086492399982172,
   0.30533486324504466,
   0.3019991607227452,
   0.2986419601205776,
   0.2952630886771289,
   0.2918623732039363,
   0.2884396401100159,
   0.28499471542731464,
   0.2815274248371125,
   0.2780375936973976,
   0.2745250470712387,
   0.2709896097561818,
   0.26743110631469175,
   0.2638493611056715,
   0.26024419831707735,
   0.25661544199966463,
   0.25296291610188393,
   0.24928644450596077,
   0.24558585106518327,
   0.24186095964242868,
   0.2381115941499546,
   0.23433757859048832,
   0.23053873709963899,
   0.22671489398966763,
   0.22286587379464218,
   0.2189915013170094,
   0.21509160167561553,
   0.21116600035520827,
   0.2072145232574472,
   0.2032369967534645,
   0.1992332477379977,
   0.19520310368513744,
   0.19114639270571784,
   0.18706294360638537,
   0.1829525859503806,
   0.17881515012006682,
   0.1746504673812418,
   0.1704583699492636,
   0.16623869105703354,
   0.16199126502486177,
   0.15771592733226117,
   0.1534125146916986,
   0.14908086512434285,
   0.14472081803784437,
   0.14033221430618523,
   0.13591489635163054,
   0.1314687082288267,
   0.12699349571107216,
   0.12248910637880726,
   0.11795538971035313,
   0.11339219717493838,
   0.10879938232804941,
   0.10417680090914201,
   0.09952431094174476,
   0.09484177283599897,
   0.09012904949365966,
   0.08538600641560158,
   0.08061251181185944,
   0.07580843671423793,
   0.07097365509152487,
   0.06610804396733984,
   0.06121148354065302,
   0.05628385730899861,
   0.051325052194424826,
   0.04633495867219701,
   0.04131347090229419,
   0.036260486863719424,
   0.031175908491653512,
   0.02605964181747633,
   0.02091159711168286,
   0.015731689029709,
   0.01051983676070059,
   0.005275964179231397,
   1.1533710153071886e-19
  ],
  "theta_lam0": [
   -1.1929883556147778e-29,
   0.012208592153207541,
   0.024317893992475453,
   0.036326575796759054,
   0.048233394902247956,
   0.060037192978922654,
   0.07173689334343121,
   0.08333149831131963,
   0.0948200865912598,
   0.10620181072361347,
   0.11747589456532,
   0.12864163082284377,
   0.13969837863461856,
   0.150645561204205,
   0.16148266348511242,
   0.17220922991805854,
   0.18282486222121966,
   0.1933292172338708,
   0.20372200481361818,
   0.214002985787311,
   0.22417196995555744,
   0.23422881415067245,
   0.2441734203477407,
   0.2540057338284094,
   0.2637257413969132,
   0.27333346964777355,
   0.28282898328451617,
   0.2922123834887141,
   0.3014838063385935,
   0.31064342127638905,
   0.3196914296236125,
   0.328628063143332,
   0.33745358264855907,
   0.3461682766557956,
   0.3547724600827887,
   0.3632664729895054,
   0.37165067936134843,
   0.3799254659336079,
   0.3880912410561597,
   0.3961484335973912,
   0.40409749188636307,
   0.41193888269219914,
   0.41967309023972044,
   0.4273006152603222,
   0.43482197407712636,
   0.442237697723435,
   0.44954833109353715,
   0.4567544321249162,
   0.4638565710109383,
   0.4708553294431012,
   0.47775129988195797,
   0.4845450848558205,
   0.4912372962863912,
   0.49782855484047284,
   0.5043194893069267,
   0.5107107359980795,
   0.5170029381747752,
   0.5231967454943092,
   0.5292928134804931,
   0.5352918030151064,
   0.5411943798500303,
   0.547001214139359,
   0.5527129799908145,
   0.5583303550358071,
   0.5638540200174935,
   0.5692846583962148,
   0.5746229559717063,
   0.5798696005214952,
   0.5850252814549075,
   0.59009068948214,
   0.5950665162978501,
   0.5999534542787553,
   0.604752196194725,
   0.6094634349328839,
   0.6140878632342504,
   0.6186261734424535,
   0.6230790572640814,
   0.627447205540234,
   0.6317313080288649,
   0.6359320531975052,
   0.6400501280259916,
   0.6440862178188093,
   0.648041006026695,
   0.6519151740771488,
   0.655709401213511,
   0.6594243643422791,
   0.6630607378883498,
   0.6666191936578758,
   0.6701004007084473,
   0.6735050252263104,
   0.6768337304103466,
   0.6800871763625497,
   0.6832660199847458,
   0.6863709148813039,
   0.6894025112676047,
   0.6923614558840319,
   0.6952483919152717,
   0.698063958914699,
   0.7008087927336495,
   0.703483525455376,
   0.7060887853335017,
   0.7086251967347792,
   0.7110933800859839,
   0.7134939518247678,
   0.7158275243543059,
   0.7180947060015831,
   0.7202961009791626,
   0.7224323093502868,
   0.7245039269971771,
   0.7265115455923882,
   0.7284557525730857,
   0.7303371311181254,
   0.7321562601278061,
   0.7339137142061837,
   0.7356100636458285,
   0.7372458744149218,
   0.738821708146583,
   0.7403381221303287,
   0.7417956693055673,
   0.7431948982570332,
   0.7445363532120745,
   0.7458205740397041,
   0.7470480962513355,
   0.7482194510031194,
   0.7493351650998069,
   0.7503957610000661,
   0.7514017568231779,
   0.7523536663570463,
   0.7532519990674575,
   0.7540972601085215,
   0.7548899503342398,
   0.7556305663111388,
   0.7563196003319134,
   0.7569575404300287,
   0.7575448703952253,
   0.7580820697898814,
   0.7585696139661836,
   0.7590079740840603,
   0.7593976171298336,
   0.7597390059355491,
   0.7600325991989424,
   0.7602788515040021,
   0.7604782133420969,
   0.760631131133624,
   0.7607380472501525,
   0.7607994000370223,
   0.7608156238363714,
   0.7607871490105602,
   0.7607144019659628,
   0.7605978051770999,
   0.760437777211084,
   0.7602347327523546,
   0.7599890826276765,
   0.7597012338313789,
   0.7593715895508137,
   0.7590005491920107,
   0.758588508405508,
   0.7581358591123427,
   0.7576429895301766,
   0.7571102842000961,
   0.7565381240107443,
   0.7559268862281088,
   0.7552769445197847,
   0.7545886689821059,
   0.7538624261667546,
   0.7530985791073975,
   0.7522974873463399,
   0.7514595069611818,
   0.7505849905914648,
   0.749674287465302,
   0.7487277434259741,
   0.7477457009584876,
   0.7467284992160798,
   0.7456764740466667,
   0.744589958019221,
   0.7434692804500727,
   0.7423147674291263,
   0.7411267418459841,
   0.739905523415971,
   0.7386514287060525,
   0.7373647711606385,
   0.7360458611272707,
   0.7346950058821836,
   0.7333125096557345,
   0.7318986736577,
   0.7304537961024306,
   0.7289781722338606,
   0.727472094350371,
   0.7259358518294937,
   0.7243697311524654,
   0.7227740159286151,
   0.7211489869195895,
   0.719494922063412,
   0.7178120964983694,
   0.7161007825867266,
   0.7143612499382662,
   0.7125937654336483,
   0.7107985932475909,
   0.7089759948718688,
   0.7071262291381271,
   0.7052495522405082,
   0.703346217758093,
   0.7014164766771511,
   0.6994605774132018,
   0.6974787658328835,
   0.6954712852756295,
   0.6934383765751503,
   0.6913802780807234,
   0.6892972256782839,
   0.6871894528113222,
   0.6850571905015851,
   0.6829006673695781,
   0.6807201096548716,
   0.6785157412362105,
   0.6762877836514224,
   0.6740364561171324,
   0.671761975548275,
   0.6694645565774129,
   0.6671444115738536,
   0.6648017506625695,
   0.6624367817429213,
   0.6600497105071829,
   0.657640740458868,
   0.6552100729308621,
   0.6527579071033558,
   0.6502844400215828,
   0.6477898666133629,
   0.6452743797064486,
   0.6427381700456773,
   0.6401814263099305,
   0.6376043351288969,
   0.6350070810996457,
   0.6323898468030049,
   0.6297528128197507,
   0.6270961577466027,
   0.624420058212032,
   0.6217246888918776,
   0.6190102225247753,
   0.6162768299273992,
   0.613524680009513,
   0.6107539397888392,
   0.607964774405739,
   0.6051573471377094,
   0.6023318194136962,
   0.5994883508282234,
   0.5966270991553398,
   0.5937482203623865,
   0.5908518686235796,
   0.5879381963334184,
   0.5850073541199093,
   0.5820594908576164,
   0.5790947536805316,
   0.5761132879947695,
   0.5731152374910865,
   0.570100744157227,
   0.5670699482900919,
   0.5640229885077382,
   0.5609600017612031,
   0.5578811233461588,
   0.5547864869143962,
   0.5516762244851384,
   0.5485504664561848,
   0.5454093416148886,
   0.5422529771489663,
   0.5390814986571376,
   0.5358950301596053,
   0.5326936941083633,
   0.529477611397345,
   0.5262469013724064,
   0.5230016818411449,
   0.5197420690825573,
   0.5164681778565356,
   0.5131801214132014,
   0.5098780115020795,
   0.5065619583811124,
   0.5032320708255148,
   0.4998884561364704,
   0.4965312201496693,
   0.49316046724368795,
   0.48977630034821373,
   0.48637882095210977,
   0.48296812911132697,
   0.4795443234566571,
   0.4761075012013333,
   0.47265775814847466,
   0.46919518869837545,
   0.4657198858556417,
   0.46223194123617306,
   0.458731445073992,
   0.45521848622791766,
   0.4516931521880906,
   0.44815552908234024,
   0.44460570168240354,
   0.4410437534099893,
   0.4374697663426912,
   0.4338838212197477,
   0.43028599744765245,
   0.42667637310560846,
   0.4230550249508354,
   0.41942202842372117,
   0.4157774576528231,
   0.41212138545971777,
   0.4084538833636974,
   0.40477502158631495,
   0.40108486905577745,
   0.39738349341118445,
   0.3936709610066172,
   0.38994733691507116,
   0.38621268493223776,
   0.38246706758013177,
   0.37871054611056426,
   0.37494318050846154,
   0.37116502949502844,
   0.36737615053075856,
   0.363576599818284,
   0.35976643230507477,
   0.3559457016859748,
   0.35211446040558475,
   0.3482727596604847,
   0.34442064940129713,
   0.34055817833459046,
   0.3366853939246232,
   0.3328023423949223,
   0.3289090687297041,
   0.3250056166751272,
   0.3210920287403828,
   0.31716834619861956,
   0.31323460908770023,
   0.3092908562107909,
   0.305337125136782,
   0.30137345220053513,
   0.2973998725029632,
   0.29341641991093154,
   0.2894231270569882,
   0.28542002533891603,
   0.28140714491910707,
   0.27738451472375686,
   0.2733521624418775,
   0.269310114524129,
   0.2652583961814611,
   0.2611970313835739,
   0.2571260428571841,
   0.2530454520841034,
   0.2489552792991222,
   0.2448555434876981,
   0.24074626238344568,
   0.23662745246542813,
   0.23249912895524194,
   0.2283613058139016,
   0.22421399573851064,
   0.2200572101587262,
   0.21589095923300772,
   0.21171525184464954,
   0.20753009559759347,
   0.20333549681202026,
   0.199131460519711,
   0.19491799045918473,
   0.19069508907059732,
   0.18646275749040844,
   0.18222099554580592,
   0.17796980174888702,
   0.17370917329059135,
   0.16943910603438184,
   0.1651595945096712,
   0.1608706319049837,
   0.15657221006085795,
   0.15226431946247407,
   0.14794694923201115,
   0.14362008712072333,
   0.13928371950073223,
   0.13493783135652943,
   0.13058240627618617,
   0.12621742644225853,
   0.12184287262239209,
   0.11745872415960934,
   0.11306495896228284,
   0.1086615534937827,
   0.10424848276179327,
   0.09982572030729246,
   0.09539323819318857,
   0.09095100699260177,
   0.08649899577679251,
   0.08203717210271835,
   0.07756550200022101,
   0.07308394995882957,
   0.06859247891417408,
   0.06409105023400054,
   0.059579623703777985,
   0.055058157511891276,
   0.05052660823440353,
   0.0459849308193893,
   0.04143307857081634,
   0.03687100313197621,
   0.03229865446844668,
   0.02771598085057755,
   0.023122928835487593,
   0.018519443248563763,
   0.013905467164443899,
   0.009280941887481233,
   0.0046458069316657954,
   -8.262748497822821e-20
  ],
  "T_lam1": [
   1.0,
   1.0206413106673828,
   1.0410702314719953,
   1.061285995666251,
   1.0812879658536663,
   1.1010756281777083,
   1.1206485866950133,
   1.1400065579312104,
   1.159149365617161,
   1.1780769356031142,
   1.1967892909479065,
   1.2152865471801455,
   1.2335689077280478,
   1.2516366595144537,
   1.2694901687133324,
   1.2871298766640353,
   1.3045562959393915,
   1.321770006563729,
   1.3387716523767879,
   1.3555619375395105,
   1.3721416231776475,
   1.3885115241591433,
   1.4046725060012404,
   1.4206254819033088,
   1.4363714099014104,
   1.451911290140685,
   1.4672461622616533,
   1.4823771028966433,
   1.4973052232725754,
   1.512031666916427,
   1.5265576074597875,
   1.5408842465389512,
   1.555012811787134,
   1.56894455491543,
   1.5826807498792632,
   1.5962226911271216,
   1.6095716919284933,
   1.622729082777986,
   1.6356962098727228,
   1.6484744336601604,
   1.6610651274536037,
   1.6734696761127381,
   1.6856894747866333,
   1.697725927716696,
   1.709580447097192,
   1.7212544519909945,
   1.7327493672983318,
   1.7440666227763482,
   1.755207652107402,
   1.7661738920140748,
   1.7769667814189676,
   1.7875877606473822,
   1.7980382706711153,
   1.8083197523916117,
   1.8184336459608088,
   1.8283813901380737,
   1.8381644216816766,
   1.8477841747733157,
   1.857242080474276,
   1.8665395662118307,
   1.8756780552945809,
   1.8846589664554565,
   1.893483713421167,
   1.902153704506932,
   1.9106703422353675,
   1.9190350229784514,
   1.9272491366215383,
   1.9353140662484323,
   1.9432311878465591,
   1.9510018700313383,
   1.9586274737888678,
   1.9661093522360955,
   1.9734488503976648,
   1.9806473049986673,
   1.9877060442725614,
   1.99462638778356,
   2.001409646262796,
   2.008057121457622,
   2.014570105993429,
   2.020949883247377,
   2.027197727233476,
   2.0333149024984714,
   2.039302664028001,
   2.045162257162542,
   2.050894917522648,
   2.056501870943036,
   2.06198433341507,
   2.0673435110372345,
   2.072580599973189,
   2.0776967864170217,
   2.082693246565334,
   2.0875711465958027,
   2.0923316426518945,
   2.0969758808333996,
   2.101504997192478,
   2.1059201177349354,
   2.1102223584264372,
   2.1144128252034013,
   2.118492613988301,
   2.122462810709151,
   2.126324491322924,
   2.13007872184269,
   2.1337265583682523,
   2.1372690471200864,
   2.140707224476378,
   2.1440421170129844,
   2.1472747415461364,
   2.1504061051776997,
   2.1534372053428648,
   2.1563690298600737,
   2.1592025569830686,
   2.161938755454899,
   2.1645785845637633,
   2.167122994200564,
   2.169572924918037,
   2.1719293079913538,
   2.174193065480082,
   2.1763651102913935,
   2.1784463462444257,
   2.1804376681357036,
   2.1823399618055155,
   2.1841541042051755,
   2.185880963465079,
   2.1875213989634705,
   2.189076261395857,
   2.1905463928449938,
   2.1919326268513646,
   2.193235788484111,
   2.194456694412329,
   2.195596152976693,
   2.1966549642613393,
   2.1976339201659623,
   2.198533804478073,
   2.199355392945373,
   2.2000994533481966,
   2.200766745571984,
   2.201358021679739,
   2.201874025984439,
   2.2023154951213564,
   2.202683158120261,
   2.20297773647747,
   2.2031999442277135,
   2.2033504880157926,
   2.203430067167991,
   2.2034393737632327,
   2.20337909270394,
   2.2032499017865903,
   2.203052471771935,
   2.202787466454867,
   2.202455542733918,
   2.202057350680365,
   2.2015935336069354,
   2.201064728136086,
   2.200471564267849,
   2.199814665447231,
   2.1990946486311476,
   2.198312124354886,
   2.1974676967980855,
   2.196561963850218,
   2.1955955171755734,
   2.1945689422777273,
   2.193482818563488,
   2.1923377194063227,
   2.1911342122092434,
   2.1898728584671545,
   2.188554213828661,
   2.1871788281573137,
   2.185747245592315,
   2.1842600046086558,
   2.182717638076695,
   2.1811206733211694,
   2.179469632179641,
   2.1777650310608943,
   2.176007381000124,
   2.1741971877188817,
   2.172334951679057,
   2.17042116813901,
   2.1684563272085735,
   2.166440913903484,
   2.1643754081992297,
   2.1622602850843298,
   2.1600960146130337,
   2.157883061957445,
   2.1556218874590765,
   2.153312946679824,
   2.1509566904523783,
   2.148553564930059,
   2.1461040116360866,
   2.1436084675122786,
   2.141067364967195,
   2.1384811319237067,
   2.1358501918660115,
   2.133174963886093,
   2.1304558627296166,
   2.1276932988412804,
   2.12488767840961,
   2.122039403411208,
   2.1191488716544593,
   2.1162164768226868,
   2.1132426085167837,
   2.1102276522972874,
   2.1071719897259413,
   2.1040759984067137,
   2.10094005202629,
   2.0977645203940494,
   2.0945497694815116,
   2.0912961614612704,
   2.0880040547454137,
   2.084673804023429,
   2.0813057602996055,
   2.0779002709299275,
   2.0744576796584706,
   2.070978326653298,
   2.0674625485418616,
   2.0639106784459154,
   2.0603230460159394,
   2.0566999774650734,
   2.0530417956025793,
   2.0493488198668235,
   2.045621366357776,
   2.041859747869049,
   2.0380642739194625,
   2.0342352507841452,
   2.030372981525174,
   2.0264777660217566,
   2.022549900999956,
   2.018589680061967,
   2.0145973937149404,
   2.0105733293993597,
   2.006517771516985,
   2.002431001458339,
   1.9983132976297782,
   1.9941649354801083,
   1.9899861875267868,
   1.9857773233816853,
   1.981538609776433,
   1.9772703105873335,
   1.9729726868598654,
   1.9686459968327645,
   1.9642904959616883,
   1.9599064369424744,
   1.9554940697339842,
   1.9510536415805442,
   1.946585397033978,
   1.9420895779752427,
   1.9375664236356585,
   1.9330161706177482,
   1.928439052915674,
   1.9238353019352894,
   1.919205146513794,
   1.9145488129390018,
   1.9098665249682252,
   1.9051585038467709,
   1.9004249683260548,
   1.895666134681337,
   1.8908822167290735,
   1.886073425843899,
   1.8812399709752223,
   1.8763820586634592,
   1.8714998930558862,
   1.8665936759221238,
   1.8616636066692536,
   1.8567098823565635,
   1.8517326977099295,
   1.8467322451358268,
   1.841708714734984,
   1.836662294315665,
   1.831593169406597,
   1.8265015232695303,
   1.821387536911443,
   1.816251389096382,
   1.8110932563569484,
   1.80591331300542,
   1.8007117311445222,
   1.7954886806778354,
   1.7902443293198522,
   1.7849788426056707,
   1.7796923839003396,
   1.7743851144078395,
   1.7690571931797174,
   1.7637087771233553,
   1.7583400210098912,
   1.7529510774817787,
   1.7475420970599937,
   1.7421132281508842,
   1.7366646170526587,
   1.7311964079615247,
   1.7257087429774607,
   1.7202017621096382,
   1.7146756032814745,
   1.7091304023353322,
   1.7035662930368551,
   1.697983407078937,
   1.6923818740853354,
   1.6867618216139115,
   1.6811233751595063,
   1.6754666581564515,
   1.6697917919807035,
   1.6640988959516145,
   1.6583880873333197,
   1.6526594813357562,
   1.6469131911153019,
   1.641149327775032,
   1.6353680003645936,
   1.6295693158796993,
   1.6237533792612218,
   1.61792029339391,
   1.6120701591047035,
   1.6062030751606482,
   1.6003191382664184,
   1.594418443061428,
   1.5885010821165384,
   1.582567145930349,
   1.5766167229250805,
   1.5706498994420277,
   1.5646667597365977,
   1.5586673859729119,
   1.5526518582179771,
   1.5466202544354188,
   1.5405726504787691,
   1.5345091200843037,
   1.5284297348634288,
   1.5223345642946,
   1.5162236757147818,
   1.5100971343104264,
   1.5039550031079787,
   1.497797342963891,
   1.4916242125541452,
   1.4854356683632728,
   1.4792317646728674,
   1.4730125535495788,
   1.4667780848325838,
   1.46052840612052,
   1.4542635627578817,
   1.4479835978208606,
   1.4416885521026266,
   1.4353784640980372,
   1.4290533699877634,
   1.4227133036218316,
   1.4163582965025472,
   1.4099883777668225,
   1.4036035741678603,
   1.3972039100562132,
   1.3907894073601819,
   1.3843600855655556,
   1.3779159616946681,
   1.3714570502847694,
   1.364983363365681,
   1.358494910436739,
   1.351991698442991,
   1.3454737317506422,
   1.3389410121217342,
   1.3323935386880288,
   1.3258313079240893,
   1.319254313619538,
   1.312662546850462,
   1.3060559959499634,
   1.299434646477815,
   1.2927984811892164,
   1.2861474800026127,
   1.2794816199665673,
   1.2728008752256528,
   1.2661052169853406,
   1.259394613475865,
   1.2526690299150272,
   1.2459284284699246,
   1.23917276821756,
   1.2324020051043152,
   1.2256160919042494,
   1.2188149781761946,
   1.2119986102196119,
   1.2051669310291764,
   1.19831988024805,
   1.1914573941198134,
   1.1845794054390089,
   1.177685843500261,
   1.1707766340459302,
   1.1638516992122545,
   1.1569109574739398,
   1.149954323587147,
   1.1429817085308265,
   1.135993019446358,
   1.1289881595754294,
   1.1219670281961158,
   1.1149295205570908,
   1.1078755278099144,
   1.1008049369393393,
   1.0937176306915672,
   1.0866134875003939,
   1.0794923814111665,
   1.0723541820024953,
   1.0651987543056254,
   1.058025958721411,
   1.0508356509347974,
   1.043627681826735,
   1.0364018973834284,
   1.0291581386028434,
   1.0218962413983572,
   1.0146160364994765,
   1.007317349349494,
   1.0
  ],
  "T_lam1_tolman": [
   2.294157338705618,
   2.3237388997697153,
   2.3528742213553917,
   2.3815655959475346,
   2.4098154721931517,
   2.437626443026624,
   2.465001234431768,
   2.491942694812647,
   2.5184537849457453,
   2.5445375684866613,
   2.5701972030071163,
   2.595435931533468,
   2.6202570745676823,
   2.6446640225638993,
   2.668660228839625,
   2.692249202899866,
   2.7154345041535506,
   2.7382197360024847,
   2.7606085402838416,
   2.782604592048089,
   2.8042115946549657,
   2.82543327517099,
   2.8462733800526165,
   2.866735671100001,
   2.8868239216669567,
   2.9065419131134225,
   2.9258934314873657,
   2.9448822644237223,
   2.963512198248558,
   2.9817870152772175,
   2.9997104912958052,
   3.017286393215849,
   3.0345184768925373,
   3.0514104850973793,
   3.0679661456366607,
   3.084189169607431,
   3.1000832497832636,
   3.1156520591223824,
   3.130899249391181,
   3.145828449896469,
   3.1604432663201893,
   3.1747472796506524,
   3.188744045204654,
   3.202437091735149,
   3.215829920619436,
   3.228926005123076,
   3.241728789735047,
   3.2542416895698456,
   3.2664680898325025,
   3.2784113453427035,
   3.290074780114403,
   3.301461686987507,
   3.312575327308422,
   3.3234189306564086,
   3.3339956946128697,
   3.344308784570854,
   3.3543613335822045,
   3.3641564422399326,
   3.37369717859353,
   3.3829865780950454,
   3.392027643573906,
   3.4008233452385435,
   3.409376620703015,
   3.417690375036913,
   3.425767480836925,
   3.433610778318551,
   3.441223075426511,
   3.4486071479625138,
   3.4557657397290873,
   3.4627015626882893,
   3.469417297134137,
   3.4759155918777216,
   3.4821990644439698,
   3.4882703012791256,
   3.4941318579680476,
   3.499786259460498,
   3.5052360003056164,
   3.510483544893847,
   3.5155313277056157,
   3.520381753566108,
   3.5250371979055166,
   3.5295000070241973,
   3.5337724983621697,
   3.537856960772471,
   3.5417556547978672,
   3.5454708129504833,
   3.5490046399939215,
   3.552359313227486,
   3.555536982772126,
   3.558539771857768,
   3.5613697771117048,
   3.5640290688477343,
   3.566519691355783,
   3.5688436631917204,
   3.5710029774671512,
   3.5729996021389288,
   3.5748354802981943,
   3.5765125304587286,
   3.5780326468444414,
   3.5793976996758228,
   3.580609535455198,
   3.581669977250636,
   3.582580824978379,
   3.5833438556836636,
   3.5839608238198206,
   3.5844334615255455,
   3.5847634789002374,
   3.5849525642773252,
   3.585002384495491,
   3.584914585167716,
   3.584690790948092,
   3.5843326057963196,
   3.5838416132398527,
   3.5832193766336284,
   3.582467439417349,
   3.581587325370265,
   3.580580538863435,
   3.5794485651094208,
   3.5781928704094046,
   3.5768149023976976,
   3.5753160902836205,
   3.5736978450907464,
   3.571961559893492,
   3.5701086100510464,
   3.5681403534386313,
   3.5660581306760943,
   3.563863265353824,
   3.5615570642560015,
   3.5591408175811816,
   3.5566157991602076,
   3.553983266671478,
   3.5512444618535617,
   3.5484006107151815,
   3.545452923742572,
   3.5424025961042216,
   3.5392508078530316,
   3.5359987241258777,
   3.5326474953406244,
   3.5291982573905756,
   3.5256521318364187,
   3.5220102260956376,
   3.5182736336294567,
   3.5144434341273043,
   3.510520693688842,
   3.506506465003555,
   3.5024017875279596,
   3.4982076876604116,
   3.4939251789135803,
   3.4895552620845733,
   3.4850989254227644,
   3.480557144795335,
   3.475930883850552,
   3.4712210941788184,
   3.4664287154715114,
   3.461554675677633,
   3.4565998911583047,
   3.45156526683912,
   3.4464516963603997,
   3.4412600622253464,
   3.4359912359461506,
   3.4306460781880577,
   3.4252254389114207,
   3.4197301575117787,
   3.4141610629593604,
   3.4085189739295965,
   3.4028046989459617,
   3.397019036506572,
   3.3911627752161544,
   3.385236693914713,
   3.3792415618043865,
   3.373178138574507,
   3.367047174524897,
   3.360849410687406,
   3.3545855789457417,
   3.348256402153588,
   3.341862594251048,
   3.335404860379432,
   3.3288838969944092,
   3.322300391977547,
   3.3156550247462615,
   3.308948466362191,
   3.3021813796380237,
   3.295354419242802,
   3.2884682318057044,
   3.2815234560183484,
   3.2745207227356192,
   3.267460655075054,
   3.2603438685147834,
   3.2531709709900714,
   3.245942562988456,
   3.2386592376435153,
   3.2313215808272684,
   3.223930171241248,
   3.2164855805062387,
   3.2089883732507083,
   3.2014391071979573,
   3.1938383332519864,
   3.1861865955821025,
   3.178484431706292,
   3.170732372573363,
   3.1629309426438623,
   3.1550806599698156,
   3.1471820362732665,
   3.139235577023651,
   3.13124178151402,
   3.1232011429361117,
   3.1151141484542997,
   3.1069812792784166,
   3.0988030107354825,
   3.090579812340328,
   3.0823121478651494,
   3.0740004754079817,
   3.0656452474601186,
   3.057246910972486,
   3.04880590742097,
   3.0403226728707264,
   3.0317976380394613,
   3.023231228359713,
   3.014623864040128,
   3.005975960125746,
   2.997287926557304,
   2.9885601682295673,
   2.979793085048688,
   2.9709870719886067,
   2.9621425191465045,
   2.9532598117973032,
   2.944339330447228,
   2.9353814508864415,
   2.9263865442407395,
   2.917354977022336,
   2.908287111179719,
   2.899183304146599,
   2.8900439088899503,
   2.8808692739571424,
   2.8716597435221707,
   2.862415657430993,
   2.8531373512459663,
   2.8438251562893875,
   2.8344793996861535,
   2.8251004044055166,
   2.8156884893019694,
   2.806243969155224,
   2.796767154709318,
   2.787258352710826,
   2.777717865946191,
   2.7681459932781625,
   2.758543029681345,
   2.7489092662768626,
   2.739244990366128,
   2.7295504854637116,
   2.719826031329326,
   2.710071903998899,
   2.7002883758147465,
   2.6904757154548387,
   2.6806341879611573,
   2.670764054767122,
   2.6608655737241116,
   2.650938999127042,
   2.6409845817390205,
   2.6310025688150476,
   2.620993204124781,
   2.6109567279743326,
   2.600893377227104,
   2.5908033853236527,
   2.5806869823005636,
   2.5705443948083384,
   2.5603758461282733,
   2.5501815561883263,
   2.5399617415779527,
   2.52971661556191,
   2.5194463880930003,
   2.50915126582376,
   2.4988314521170576,
   2.488487147055609,
   2.478118547450377,
   2.4677258468478476,
   2.4573092355361656,
   2.4468689005501125,
   2.4364050256749037,
   2.4259177914487955,
   2.4154073751644685,
   2.4048739508691876,
   2.394317689363693,
   2.3837387581998217,
   2.373137321676828,
   2.36251354083637,
   2.351867573456163,
   2.34119957404224,
   2.3305096938198337,
   2.3197980807228094,
   2.309064879381661,
   2.2983102311100065,
   2.287534273889584,
   2.276737142353689,
   2.265918967769044,
   2.255079878016051,
   2.244219997567398,
   2.2333394474649872,
   2.2224383452951444,
   2.2115168051620686,
   2.2005749376594856,
   2.1896128498404717,
   2.17863064518539,
   2.167628423567905,
   2.1566062812190365,
   2.145564310689186,
   2.134502600808115,
   2.1234212366427934,
   2.1123202994530974,
   2.1011998666452816,
   2.090060011723179,
   2.0789008042370707,
   2.0677223097301605,
   2.0565245896826077,
   2.045307701453034,
   2.0340716982174585,
   2.022816628905574,
   2.0115425381343135,
   2.000249466138621,
   1.9889374486993523,
   1.9776065170682298,
   1.966256697889778,
   1.9548880131201316,
   1.9435004799426636,
   1.9320941106803096,
   1.9206689127045171,
   1.9092248883407146,
   1.8977620347701976,
   1.8862803439283289,
   1.8747798023989508,
   1.8632603913048775,
   1.8517220861943815,
   1.8401648569235143,
   1.828588667534171,
   1.8169934761277395,
   1.8053792347342166,
   1.7937458891766362,
   1.7820933789306657,
   1.7704216369792245,
   1.7587305896619434,
   1.747020156519328,
   1.7352902501314174,
   1.7235407759507906,
   1.7117716321297052,
   1.6999827093399353,
   1.6881738905925576,
   1.6763450510389444,
   1.6644960577772714,
   1.6526267696460488,
   1.6407370370116574,
   1.628826701548471,
   1.6168955960112694,
   1.6049435439996795,
   1.5929703597143408,
   1.5809758477045084,
   1.5689598026067435,
   1.5569220088743938,
   1.544862240497478,
   1.532780260712633,
   1.5206758217027254,
   1.5085486642857246,
   1.4963985175924146,
   1.4842250987325036,
   1.4720281124486572,
   1.4598072507579622,
   1.4475621925803233,
   1.435292603353218,
   1.4229981346322762,
   1.4106784236770538,
   1.3983330930213849,
   1.3859617500276407,
   1.373563986424203,
   1.3611393778253904,
   1.3486874832330942,
   1.3362078445192613,
   1.3236999858883949,
   1.3111634133191248,
   1.2985976139839035,
   1.2860020556457905,
   1.273376186031254,
   1.2607194321778323,
   1.2480311997554672,
   1.235310872360201,
   1.2225578107789012,
   1.2097713522235636,
   1.196950809533668,
   1.1840954703449733,
   1.1712045962230249,
   1.1582774217595624,
   1.14531315362987,
   1.1323109696090299,
   1.1192700175448624,
   1.1061894142852369,
   1.0930682445572595,
   1.0799055597956837,
   1.0667003769177281,
   1.0534516770412854,
   1.0401584041432923,
   1.0268194636548504,
   1.013433720989394,
   1.0
  ],
  "T_lam1_balanced": [
   1.0,
   1.022835428723962,
   1.0455089577802557,
   1.068018556508816,
   1.0903623313565933,
   1.1125385214219905,
   1.1345454940700366,
   1.1563817406223624,
   1.1780458721254305,
   1.1995366152000457,
   1.2208528079746108,
   1.2419933961042495,
   1.2629574288774534,
   1.2837440554116042,
   1.3043525209383038,
   1.324782163179226,
   1.3450324088128325,
   1.3651027700321308,
   1.384992841193314,
   1.4047022955549977,
   1.4242308821075171,
   1.4435784224916257,
   1.46274480800572,
   1.4817299967006334,
   1.5005340105608769,
   1.5191569327711443,
   1.5375989050667322,
   1.555860125166518,
   1.5739408442870182,
   1.5918413647359988,
   1.6095620375840887,
   1.6271032604127447,
   1.6444654751369425,
   1.661649165900902,
   1.6786548570451685,
   1.6954831111433144,
   1.7121345271065618,
   1.7286097383545924,
   1.7449094110508465,
   1.7610342424005676,
   1.7769849590099167,
   1.7927623153044483,
   1.8083670920052952,
   1.8238000946613844,
   1.8390621522360673,
   1.8541541157465462,
   1.869076856954528,
   1.8838312671065236,
   1.8984182557222857,
   1.912838749429867,
   1.9270936908458516,
   1.9411840374992944,
   1.9551107607979785,
   1.9688748450356124,
   1.9824772864386104,
   1.9959190922511765,
   2.009201279857374,
   2.0223248759389625,
   2.0352909156677867,
   2.048100441931525,
   2.0607545045916584,
   2.073254159772539,
   2.085600469180478,
   2.097794499451798,
   2.109837321528816,
   2.121730010062787,
   2.1334736428428123,
   2.1450693002498187,
   2.156518064734667,
   2.1678210203195305,
   2.1789792521216946,
   2.1899938458989503,
   2.200865887615782,
   2.21159646302959,
   2.222186657296183,
   2.2326375545938464,
   2.242950237765261,
   2.2531257879766167,
   2.263165284393264,
   2.2730698038712664,
   2.2828404206642623,
   2.2924782061450313,
   2.3019842285412064,
   2.3113595526845834,
   2.3206052397734998,
   2.3297223471477686,
   2.33871192807568,
   2.347575031552588,
   2.3563127021106354,
   2.364925979639165,
   2.373415899215394,
   2.3817834909449416,
   2.390029779811811,
   2.3981557855374502,
   2.406162522448515,
   2.414050999352981,
   2.4218222194242727,
   2.429477180093068,
   2.4370168729464634,
   2.4444422836341997,
   2.4517543917816553,
   2.4589541709093066,
   2.46604258835841,
   2.473020605222617,
   2.4798891762852833,
   2.4866492499622317,
   2.4933017682497196,
   2.4998476666773977,
   2.506287874266043,
   2.5126233134898492,
   2.5188549002430807,
   2.5249835438108934,
   2.5310101468441393,
   2.5369356053379724,
   2.5427608086140894,
   2.5484866393064305,
   2.5541139733501947,
   2.559643679974006,
   2.5650766216950815,
   2.570413654317277,
   2.5756556269318542,
   2.58080338192085,
   2.585857754962921,
   2.590819575041545,
   2.595689664455453,
   2.6004688388311967,
   2.6051579071377318,
   2.60975767170292,
   2.614268928231853,
   2.618692465826894,
   2.6230290670100658,
   2.627279507743491,
   2.631444557458216,
   2.6355249790775592,
   2.6395215290451595,
   2.643434957353593,
   2.6472660075741357,
   2.6510154168876348,
   2.6546839161163946,
   2.6582722297570327,
   2.661781076014244,
   2.665211166835403,
   2.668563207945968,
   2.6718378988856153,
   2.6750359330450695,
   2.6781579977035688,
   2.6812047740669236,
   2.6841769373061277,
   2.6870751565964723,
   2.6899000951571246,
   2.692652410291137,
   2.6953327534258387,
   2.697941770153588,
   2.7004801002728325,
   2.702948377829468,
   2.7053472311584428,
   2.707677282925591,
   2.7099391501696575,
   2.7121334443444995,
   2.714260771361423,
   2.716321731631641,
   2.7183169201088253,
   2.720246926331728,
   2.7221123344668583,
   2.7239137233511763,
   2.7256516665341346,
   2.727326732323112,
   2.728939483821943,
   2.7304904789763405,
   2.7319802706157588,
   2.7334094064958916,
   2.7347784293410697,
   2.736087876886568,
   2.7373382819207843,
   2.738530172327293,
   2.7396640711267524,
   2.7407404965186686,
   2.7417599619229844,
   2.742722976021505,
   2.7436300427991314,
   2.7444816615849055,
   2.74527832709286,
   2.746020529462647,
   2.7467087542999638,
   2.747343482716746,
   2.747925191371135,
   2.7484543525072063,
   2.74893143399446,
   2.7493568993670627,
   2.7497312078628293,
   2.750054814461957,
   2.750328169925496,
   2.750551720833546,
   2.7507259096231906,
   2.750851174626157,
   2.7509279501062,
   2.750956666296196,
   2.750937749434971,
   2.7508716218038334,
   2.7507587017628174,
   2.7505994037866457,
   2.750394138500394,
   2.750143312714868,
   2.749847329461677,
   2.7495065880280385,
   2.7491214839912232,
   2.748692409252793,
   2.748219752072471,
   2.747703897101738,
   2.747145225417126,
   2.746544114553219,
   2.7459009385353443,
   2.745216067911969,
   2.7444898697867983,
   2.743722707850573,
   2.7429149424125643,
   2.7420669304317795,
   2.7411790255478574,
   2.740251578111677,
   2.7392849352156623,
   2.7382794407237934,
   2.7372354353013253,
   2.7361532564442057,
   2.735033238508208,
   2.7338757127377646,
   2.7326810072945142,
   2.731449447285557,
   2.7301813547914207,
   2.7288770488937426,
   2.7275368457026627,
   2.726161058383932,
   2.724749997185741,
   2.7233039694652637,
   2.721823279714922,
   2.720308229588373,
   2.718759117926219,
   2.7171762407814386,
   2.715559891444553,
   2.713910360468509,
   2.712227935693303,
   2.7105129022703247,
   2.708765542686448,
   2.7069861367878434,
   2.7051749618035354,
   2.703332292368696,
   2.701458400547679,
   2.6995535558567973,
   2.697618025286841,
   2.6956520733253457,
   2.6936559619786054,
   2.6916299507934376,
   2.6895742968786958,
   2.6874892549265392,
   2.6853750772334575,
   2.6832320137210472,
   2.6810603119565553,
   2.678860217173178,
   2.6766319722901195,
   2.674375817932424,
   2.672091992450567,
   2.669780731939814,
   2.6674422702593543,
   2.665076839051204,
   2.6626846677588816,
   2.6602659836458593,
   2.6578210118137915,
   2.655349975220525,
   2.6528530946978854,
   2.6503305889692506,
   2.647782674666902,
   2.645209566349172,
   2.6426114765173687,
   2.639988615632495,
   2.637341192131762,
   2.634669412444888,
   2.6319734810101973,
   2.6292536002905136,
   2.6265099707888533,
   2.623742791063912,
   2.6209522577453637,
   2.6181385655489486,
   2.6153019072913763,
   2.61244247390503,
   2.6095604544524784,
   2.606656036140798,
   2.603729404335705,
   2.600780742575499,
   2.5978102325848194,
   2.5948180542882193,
   2.5918043858235538,
   2.5887694035551854,
   2.5857132820870095,
   2.582636194275303,
   2.5795383112413877,
   2.5764198023841254,
   2.5732808353922327,
   2.5701215762564216,
   2.5669421892813693,
   2.563742837097514,
   2.5605236806726825,
   2.5572848793235488,
   2.554026590726921,
   2.5507489709308664,
   2.547452174365666,
   2.5441363538546113,
   2.5408016606246266,
   2.5374482443167437,
   2.5340762529964005,
   2.5306858331635897,
   2.527277129762844,
   2.523850286193062,
   2.5204054443171797,
   2.5169427444716854,
   2.5134623254759756,
   2.509964324641559,
   2.5064488777811094,
   2.502916119217359,
   2.499366181791845,
   2.4957991968735045,
   2.492215294367115,
   2.48861460272159,
   2.484997248938125,
   2.4813633585781885,
   2.477713055771376,
   2.4740464632231056,
   2.470363702222178,
   2.466664892648184,
   2.4629501529787654,
   2.4592196002967364,
   2.4554733502970607,
   2.4517115172936754,
   2.447934214226185,
   2.4441415526664025,
   2.440333642824753,
   2.436510593556532,
   2.4326725123680237,
   2.4288195054224784,
   2.424951677545946,
   2.4210691322329727,
   2.41717197165215,
   2.4132602966515315,
   2.4093342067639023,
   2.40539380021191,
   2.40143917391306,
   2.3974704234845614,
   2.3934876432480414,
   2.3894909262341155,
   2.385480364186816,
   2.3814560475678843,
   2.377418065560917,
   2.373366506075379,
   2.369301455750467,
   2.36522299995884,
   2.3611312228102,
   2.357026207154743,
   2.352908034586452,
   2.3487767854462662,
   2.3446325388250884,
   2.340475372566663,
   2.336305363270306,
   2.332122586293488,
   2.327927115754279,
   2.3237190245336343,
   2.319498384277555,
   2.31526526539908,
   2.3110197370801457,
   2.3067618672732895,
   2.3024917227032042,
   2.298209368868147,
   2.2939148700411933,
   2.2896082892713374,
   2.2852896883844442,
   2.28095912798404,
   2.276616667451956,
   2.272262364948808,
   2.267896277414317,
   2.263518460567481,
   2.2591289689065714,
   2.2547278557089783,
   2.2503151730308897,
   2.2458909717067943,
   2.2414553013488367,
   2.237008210345986,
   2.2325497458630448,
   2.228079953839478,
   2.223598878988076,
   2.21910656479343,
   2.21460305351024,
   2.2100883861614347,
   2.2055626025361104,
   2.2010257411872867,
   2.1964778394294693,
   2.1919189333360296,
   2.1873490577363848,
   2.1827682462129863,
   2.1781765310981096,
   2.1735739434704415,
   2.168960513151464,
   2.1643362687016308,
   2.1597012374163347,
   2.1550554453216564
  ]
 },
 "0.99": {
  "r": [
   1.0,
   1.0025,
   1.005,
   1.0075,
   1.01,
   1.0125,
   1.015,
   1.0175,
   1.02,
   1.0225,
   1.025,
   1.0275,
   1.03,
   1.0325,
   1.035,
   1.0375,
   1.04,
   1.0425,
   1.045,
   1.0475,
   1.05,
   1.0525,
   1.055,
   1.0575,
   1.06,
   1.0625,
   1.065,
   1.0675,
   1.07,
   1.0725,
   1.075,
   1.0775,
   1.08,
   1.0825,
   1.085,
   1.0875,
   1.09,
   1.0925,
   1.095,
   1.0975,
   1.1,
   1.1025,
   1.105,
   1.1075,
   1.11,
   1.1125,
   1.115,
   1.1175,
   1.12,
   1.1225,
   1.125,
   1.1275,
   1.13,
   1.1325,
   1.135,
   1.1375,
   1.1400000000000001,
   1.1425,
   1.145,
   1.1475,
   1.15,
   1.1525,
   1.155,
   1.1575,
   1.16,
   1.1625,
   1.165,
   1.1675,
   1.17,
   1.1725,
   1.175,
   1.1775,
   1.18,
   1.1825,
   1.185,
   1.1875,
   1.19,
   1.1925,
   1.195,
   1.1975,
   1.2,
   1.2025000000000001,
   1.205,
   1.2075,
   1.21,
   1.2125,
   1.215,
   1.2175,
   1.22,
   1.2225,
   1.225,
   1.2275,
   1.23,
   1.2325,
   1.235,
   1.2375,
   1.24,
   1.2425,
   1.245,
   1.2475,
   1.25,
   1.2525,
   1.255,
   1.2575,
   1.26,
   1.2625,
   1.2650000000000001,
   1.2675,
   1.27,
   1.2725,
   1.275,
   1.2775,
   1.28,
   1.2825,
   1.2850000000000001,
   1.2875,
   1.29,
   1.2925,
   1.295,
   1.2974999999999999,
   1.3,
   1.3025,
   1.305,
   1.3075,
   1.31,
   1.3125,
   1.315,
   1.3175,
   1.32,
   1.3225,
   1.325,
   1.3275000000000001,
   1.33,
   1.3325,
   1.335,
   1.3375,
   1.34,
   1.3425,
   1.345,
   1.3475000000000001,
   1.35,
   1.3525,
   1.355,
   1.3575,
   1.3599999999999999,
   1.3625,
   1.365,
   1.3675,
   1.37,
   1.3725,
   1.375,
   1.3775,
   1.38,
   1.3825,
   1.385,
   1.3875,
   1.3900000000000001,
   1.3925,
   1.395,
   1.3975,
   1.4,
   1.4025,
   1.405,
   1.4075,
   1.4100000000000001,
   1.4125,
   1.415,
   1.4175,
   1.42,
   1.4224999999999999,
   1.425,
   1.4275,
   1.43,
   1.4325,
   1.435,
   1.4375,
   1.44,
   1.4425,
   1.445,
   1.4475,
   1.45,
   1.4525000000000001,
   1.455,
   1.4575,
   1.46,
   1.4625,
   1.465,
   1.4675,
   1.47,
   1.4725000000000001,
   1.475,
   1.4775,
   1.48,
   1.4825,
   1.4849999999999999,
   1.4875,
   1.49,
   1.4925,
   1.495,
   1.4975,
   1.5,
   1.5025,
   1.505,
   1.5075,
   1.51,
   1.5125,
   1.5150000000000001,
   1.5175,
   1.52,
   1.5225,
   1.525,
   1.5274999999999999,
   1.53,
   1.5325,
   1.5350000000000001,
   1.5375,
   1.54,
   1.5425,
   1.545,
   1.5474999999999999,
   1.55,
   1.5525,
   1.5550000000000002,
   1.5575,
   1.56,
   1.5625,
   1.565,
   1.5675,
   1.57,
   1.5725,
   1.5750000000000002,
   1.5775000000000001,
   1.58,
   1.5825,
   1.585,
   1.5875,
   1.5899999999999999,
   1.5925,
   1.595,
   1.5975000000000001,
   1.6,
   1.6025,
   1.605,
   1.6075,
   1.6099999999999999,
   1.6125,
   1.615,
   1.6175000000000002,
   1.62,
   1.6225,
   1.625,
   1.6275,
   1.63,
   1.6325,
   1.635,
   1.6375000000000002,
   1.6400000000000001,
   1.6425,
   1.645,
   1.6475,
   1.65,
   1.6524999999999999,
   1.655,
   1.6575,
   1.6600000000000001,
   1.6625,
   1.665,
   1.6675,
   1.67,
   1.6724999999999999,
   1.675,
   1.6775,
   1.6800000000000002,
   1.6825,
   1.685,
   1.6875,
   1.69,
   1.6925,
   1.695,
   1.6975,
   1.7000000000000002,
   1.7025000000000001,
   1.705,
   1.7075,
   1.71,
   1.7125,
   1.7149999999999999,
   1.7175,
   1.72,
   1.7225000000000001,
   1.725,
   1.7275,
   1.73,
   1.7325,
   1.7349999999999999,
   1.7375,
   1.74,
   1.7425000000000002,
   1.745,
   1.7475,
   1.75,
   1.7525,
   1.755,
   1.7575,
   1.76,
   1.7625000000000002,
   1.7650000000000001,
   1.7675,
   1.77,
   1.7725,
   1.775,
   1.7774999999999999,
   1.78,
   1.7825,
   1.7850000000000001,
   1.7875,
   1.79,
   1.7925,
   1.795,
   1.7974999999999999,
   1.8,
   1.8025,
   1.8050000000000002,
   1.8075,
   1.81,
   1.8125,
   1.815,
   1.8175,
   1.82,
   1.8225,
   1.8250000000000002,
   1.8275000000000001,
   1.83,
   1.8325,
   1.835,
   1.8375,
   1.8399999999999999,
   1.8425,
   1.845,
   1.8475000000000001,
   1.85,
   1.8525,
   1.855,
   1.8575,
   1.8599999999999999,
   1.8625,
   1.865,
   1.8675000000000002,
   1.87,
   1.8725,
   1.875,
   1.8775,
   1.88,
   1.8825,
   1.885,
   1.8875000000000002,
   1.8900000000000001,
   1.8925,
   1.895,
   1.8975,
   1.9,
   1.9024999999999999,
   1.905,
   1.9075,
   1.9100000000000001,
   1.9125,
   1.915,
   1.9175,
   1.92,
   1.9224999999999999,
   1.925,
   1.9275,
   1.9300000000000002,
   1.9325,
   1.935,
   1.9375,
   1.94,
   1.9425,
   1.945,
   1.9475,
   1.9500000000000002,
   1.9525000000000001,
   1.955,
   1.9575,
   1.96,
   1.9625,
   1.9649999999999999,
   1.9675,
   1.97,
   1.9725000000000001,
   1.975,
   1.9775,
   1.98,
   1.9825,
   1.9849999999999999,
   1.9875,
   1.99,
   1.9925000000000002,
   1.995,
   1.9975,
   2.0
  ],
  "classical": [
   0.99,
   0.985883229426434,
   0.9817828358208959,
   0.9776986972704712,
   0.973630693069307,
   0.9695787037037037,
   0.9655426108374386,
   0.9615222972972972,
   0.9575176470588235,
   0.9535285452322738,
   0.9495548780487806,
   0.9455965328467152,
   0.9416533980582524,
   0.937725363196126,
   0.9338123188405798,
   0.9299141566265058,
   0.926030769230769,
   0.9221620503597122,
   0.9183078947368422,
   0.914468198090692,
   0.9106428571428571,
   0.9068317695961995,
   0.9030348341232228,
   0.8992519503546096,
   0.8954830188679244,
   0.8917279411764706,
   0.8879866197183102,
   0.8842589578454334,
   0.8805448598130842,
   0.8768442307692308,
   0.8731569767441861,
   0.8694830046403714,
   0.865822222222222,
   0.8621745381062357,
   0.858539861751152,
   0.8549181034482761,
   0.8513091743119264,
   0.8477129862700228,
   0.8441294520547944,
   0.8405584851936218,
   0.8369999999999999,
   0.8334539115646258,
   0.8299201357466062,
   0.8263985891647857,
   0.8228891891891892,
   0.8193918539325841,
   0.8159065022421524,
   0.8124330536912752,
   0.8089714285714285,
   0.8055215478841868,
   0.8020833333333334,
   0.7986567073170731,
   0.7952415929203542,
   0.7918379139072846,
   0.7884455947136564,
   0.7850645604395604,
   0.7816947368421051,
   0.7783360503282275,
   0.7749884279475981,
   0.7716517973856211,
   0.7683260869565218,
   0.7650112255965293,
   0.7617071428571429,
   0.7584137688984882,
   0.7551310344827588,
   0.7518588709677418,
   0.7485972103004292,
   0.7453459850107067,
   0.7421051282051285,
   0.7388745735607675,
   0.7356542553191487,
   0.7324441082802547,
   0.7292440677966102,
   0.7260540697674417,
   0.7228740506329115,
   0.7197039473684211,
   0.7165436974789916,
   0.7133932389937108,
   0.7102525104602511,
   0.7071214509394572,
   0.704,
   0.7008880977130975,
   0.697785684647303,
   0.694692701863354,
   0.6916090909090908,
   0.6885347938144332,
   0.6854697530864198,
   0.6824139117043121,
   0.6793672131147541,
   0.6763296012269941,
   0.6733010204081632,
   0.6702814154786151,
   0.6672707317073171,
   0.6642689148073024,
   0.6612759109311741,
   0.6582916666666667,
   0.655316129032258,
   0.6523492454728372,
   0.6493909638554216,
   0.6464412324649298,
   0.6435,
   0.6405672155688622,
   0.637642828685259,
   0.6347267892644134,
   0.6318190476190475,
   0.6289195544554457,
   0.6260282608695652,
   0.6231451183431952,
   0.6202700787401575,
   0.6174030943025541,
   0.6145441176470589,
   0.6116931017612525,
   0.60885,
   0.6060147660818714,
   0.6031873540856029,
   0.6003677184466019,
   0.5975558139534884,
   0.5947515957446808,
   0.5919550193050195,
   0.5891660404624278,
   0.5863846153846154,
   0.5836107005758158,
   0.5808442528735634,
   0.5780852294455066,
   0.5753335877862595,
   0.5725892857142858,
   0.5698522813688215,
   0.5671225332068313,
   0.5644,
   0.5616846408317581,
   0.5589764150943396,
   0.5562752824858757,
   0.5535812030075188,
   0.5508941369606005,
   0.5482140449438202,
   0.5455408878504675,
   0.5428746268656715,
   0.5402152234636871,
   0.5375626394052045,
   0.5349168367346937,
   0.5322777777777777,
   0.5296454251386322,
   0.527019741697417,
   0.524400690607735,
   0.5217882352941178,
   0.5191823394495414,
   0.5165829670329671,
   0.5139900822669106,
   0.5114036496350364,
   0.5088236338797815,
   0.5062500000000001,
   0.5036827132486388,
   0.501121739130435,
   0.4985670433996382,
   0.4960185920577617,
   0.4934763513513514,
   0.49094028776978405,
   0.48841036804308796,
   0.4858865591397849,
   0.48336882826475863,
   0.4808571428571429,
   0.47835147058823513,
   0.4758517793594305,
   0.47335803730017756,
   0.4708702127659573,
   0.4683882743362832,
   0.4659121908127209,
   0.46344193121693134,
   0.4609774647887324,
   0.45851876098418287,
   0.4560657894736842,
   0.4536185201401051,
   0.4511769230769232,
   0.4487409685863875,
   0.44631062717770037,
   0.4438858695652175,
   0.4414666666666668,
   0.43905298960138656,
   0.4366448096885813,
   0.43424209844559597,
   0.4318448275862069,
   0.42945296901893276,
   0.4270664948453607,
   0.42468537735849055,
   0.42230958904109606,
   0.4199391025641027,
   0.4175738907849828,
   0.4152139267461668,
   0.41285918367346947,
   0.410509634974533,
   0.40816525423728817,
   0.4058260152284265,
   0.403491891891892,
   0.4011628583473863,
   0.3988388888888891,
   0.3965199579831932,
   0.39420604026845635,
   0.39189711055276394,
   0.389593143812709,
   0.3872941151919866,
   0.385,
   0.38271077371048257,
   0.380426411960133,
   0.37814689054726375,
   0.3758721854304635,
   0.3736022727272728,
   0.3713371287128713,
   0.3690767298187809,
   0.366821052631579,
   0.3645700738916257,
   0.36232377049180337,
   0.3600821194762686,
   0.3578450980392157,
   0.3556126835236542,
   0.3533848534201954,
   0.3511615853658536,
   0.34894285714285717,
   0.3467286466774716,
   0.34451893203883505,
   0.34231369143780316,
   0.34011290322580645,
   0.33791654589371994,
   0.33572459807073946,
   0.3335370385232743,
   0.3313538461538461,
   0.32917500000000005,
   0.3270004792332269,
   0.32483026315789487,
   0.322664331210191,
   0.32050266295707475,
   0.3183452380952379,
   0.3161920364500792,
   0.3140430379746835,
   0.3118982227488151,
   0.30975757097791795,
   0.307621062992126,
   0.3054886792452832,
   0.3033604003139717,
   0.3012362068965518,
   0.29911607981220656,
   0.2969999999999998,
   0.2948879485179406,
   0.2927799065420561,
   0.29067585536547436,
   0.2885757763975157,
   0.2864796511627908,
   0.2843874613003096,
   0.28229918856259645,
   0.28021481481481475,
   0.27813432203389826,
   0.2760576923076923,
   0.27398490783410145,
   0.27191595092024545,
   0.26985080398162326,
   0.2677894495412845,
   0.2657318702290075,
   0.26367804878048773,
   0.2616279680365296,
   0.25958161094224924,
   0.2575389605462823,
   0.25550000000000006,
   0.25346471255673236,
   0.251433081570997,
   0.24940509049773762,
   0.24738072289156623,
   0.24535996240601501,
   0.24334279279279278,
   0.24132919790104942,
   0.23931916167664677,
   0.23731266816143506,
   0.2353097014925373,
   0.23331024590163937,
   0.23131428571428564,
   0.2293218053491827,
   0.2273327893175074,
   0.2253472222222222,
   0.22336508875739655,
   0.2213863737075333,
   0.2194110619469026,
   0.21743913843888069,
   0.21547058823529402,
   0.21350539647577083,
   0.2115435483870967,
   0.20958502928257694,
   0.20762982456140358,
   0.20567791970802934,
   0.2037293002915454,
   0.20178395196506554,
   0.19984186046511637,
   0.19790301161103047,
   0.1959673913043477,
   0.19403498552822,
   0.1921057803468208,
   0.19017976190476193,
   0.18825691642651307,
   0.1863372302158273,
   0.18442068965517242,
   0.1825072812051649,
   0.18059699140401142,
   0.1786898068669528,
   0.17678571428571427,
   0.17488470042796014,
   0.17298675213675221,
   0.17109185633001417,
   0.1692,
   0.1673111702127659,
   0.16542535410764855,
   0.1635425388967468,
   0.16166271186440678,
   0.15978586036671372,
   0.157911971830986,
   0.15604103375527442,
   0.15417303370786511,
   0.15230795932678823,
   0.15044579831932767,
   0.14858653846153844,
   0.14673016759776533,
   0.14487667364016746,
   0.14302604456824514,
   0.14117826842837283,
   0.13933333333333328,
   0.1374912274618586,
   0.13565193905817166,
   0.13381545643153514,
   0.1319817679558011,
   0.13015086206896553,
   0.12832272727272728,
   0.12649735213204966,
   0.12467472527472527,
   0.12285483539094649,
   0.12103767123287654,
   0.11922322161422691,
   0.11741147540983601,
   0.11560242155525237,
   0.11379604904632153,
   0.11199234693877555,
   0.11019130434782626,
   0.10839291044776117,
   0.10659715447154479,
   0.10480402571041941,
   0.10301351351351347,
   0.10122560728744938,
   0.09944029649595694,
   0.09765757065948866,
   0.09587741935483879,
   0.09409983221476506,
   0.0923247989276139,
   0.09055230923694765,
   0.08878235294117634,
   0.08701491989319086,
   0.08524999999999998,
   0.08348758322237021,
   0.08172765957446818,
   0.07997021912350596,
   0.07821525198938996,
   0.07646274834437075,
   0.0747126984126984,
   0.07296509247027733,
   0.07121992084432717,
   0.06947717391304349,
   0.06773684210526314,
   0.0659989159001315,
   0.06426338582677171,
   0.0625302424639581,
   0.06079947643979054,
   0.059071078431372506,
   0.05734503916449083,
   0.05562134941329859,
   0.0539,
   0.052180981794538436,
   0.05046428571428567,
   0.04874990272373541,
   0.04703782383419675,
   0.045328040103492825,
   0.043620542635658906,
   0.04191532258064519,
   0.04021237113402069,
   0.03851167953667955,
   0.03681323907455012,
   0.0351170410783055,
   0.03342307692307678,
   0.03173133802816892,
   0.03004181585677742,
   0.028354501915708808,
   0.02666938775510211,
   0.02498646496815289,
   0.023305725190839833,
   0.02162716010165179,
   0.019950761421319768,
   0.018276520912547504,
   0.016604430379746765,
   0.01493448166877371,
   0.013266666666666678,
   0.011600977301387186,
   0.009937405541561835,
   0.00827594339622642,
   0.006616582914572888,
   0.004959316185696286,
   0.0033041353383457903,
   0.001651032540675742,
   0.0
  ],
  "zero_flux": [
   0.99,
   0.9899832930609344,
   0.989966599845105,
   0.9899499203068589,
   0.9899332544008287,
   0.9899166020819014,
   0.9898999633052272,
   0.9898833380262048,
   0.989866726200499,
   0.9898501277840273,
   0.9898335427329559,
   0.9898169710036945,
   0.989800412552912,
   0.9897838673375164,
   0.9897673353146654,
   0.9897508164417431,
   0.9897343106763901,
   0.9897178179764736,
   0.9897013383001111,
   0.9896848716056345,
   0.9896684178516171,
   0.9896519769968669,
   0.9896355490004116,
   0.9896191338215186,
   0.9896027314196653,
   0.9895863417545553,
   0.9895699647861212,
   0.9895536004745087,
   0.9895372487800828,
   0.9895209096634322,
   0.9895045830853446,
   0.989488269006829,
   0.9894719673891087,
   0.9894556781936129,
   0.9894394013819764,
   0.9894231369160487,
   0.9894068847578777,
   0.9893906448697107,
   0.9893744172140018,
   0.9893582017534063,
   0.9893419984507774,
   0.9893258072691629,
   0.9893096281718061,
   0.9892934611221509,
   0.9892773060838285,
   0.9892611630206588,
   0.9892450318966537,
   0.9892289126760151,
   0.9892128053231314,
   0.9891967098025771,
   0.9891806260791096,
   0.989164554117669,
   0.9891484938833769,
   0.9891324453415351,
   0.9891164084576273,
   0.9891003831973113,
   0.989084369526422,
   0.9890683674109675,
   0.9890523768171313,
   0.9890363977112686,
   0.9890204300599065,
   0.9890044738297413,
   0.9889885289876388,
   0.9889725955006314,
   0.9889566733359186,
   0.9889407624608638,
   0.9889248628429953,
   0.9889089744500033,
   0.98889309724974,
   0.9888772312102172,
   0.9888613762996072,
   0.9888455324862391,
   0.9888296997385992,
   0.988813878025331,
   0.9887980673152311,
   0.9887822675772509,
   0.9887664787804937,
   0.9887507008942147,
   0.9887349338878193,
   0.9887191777308629,
   0.9887034323930483,
   0.9886876978442267,
   0.9886719740543949,
   0.9886562609936956,
   0.9886405586324157,
   0.9886248669409845,
   0.988609185889975,
   0.9885935154501007,
   0.9885778555922157,
   0.9885622062873132,
   0.9885465675065251,
   0.9885309392211215,
   0.9885153214025079,
   0.9884997140222275,
   0.9884841170519563,
   0.9884685304635055,
   0.98845295422882,
   0.9884373883199729,
   0.9884218327091706,
   0.9884062873687502,
   0.9883907522711792,
   0.9883752273890523,
   0.9883597126950926,
   0.9883442081621491,
   0.9883287137631964,
   0.9883132294713353,
   0.988297755259791,
   0.9882822911019143,
   0.9882668369711778,
   0.988251392841173,
   0.9882359586856128,
   0.988220534478332,
   0.9882051201932863,
   0.9881897158045491,
   0.9881743212863097,
   0.9881589366128751,
   0.988143561758673,
   0.9881281966982468,
   0.9881128414062491,
   0.9880974958574475,
   0.9880821600267272,
   0.9880668338890845,
   0.9880515174196255,
   0.9880362105935683,
   0.9880209133862466,
   0.9880056257731045,
   0.9879903477296825,
   0.9879750792316419,
   0.987959820254749,
   0.987944570774874,
   0.987929330767994,
   0.9879141002102015,
   0.9878988790776854,
   0.9878836673467353,
   0.987868464993753,
   0.987853271995239,
   0.987838088327794,
   0.9878229139681299,
   0.9878077488930567,
   0.9877925930794749,
   0.9877774465043969,
   0.9877623091449275,
   0.9877471809782709,
   0.9877320619817423,
   0.9877169521327347,
   0.9877018514087493,
   0.9876867597873822,
   0.9876716772463192,
   0.9876566037633553,
   0.9876415393163704,
   0.9876264838833358,
   0.9876114374423228,
   0.9875963999714871,
   0.9875813714490924,
   0.9875663518534813,
   0.9875513411630883,
   0.9875363393564425,
   0.9875213464121569,
   0.9875063623089525,
   0.9874913870256146,
   0.9874764205410329,
   0.9874614628341758,
   0.987446513884109,
   0.9874315736699832,
   0.9874166421710271,
   0.9874017193665626,
   0.9873868052359912,
   0.9873718997588158,
   0.9873570029146008,
   0.9873421146830096,
   0.9873272350437777,
   0.9873123639767439,
   0.9872975014618071,
   0.9872826474789604,
   0.9872678020082686,
   0.9872529650298977,
   0.987238136524071,
   0.987223316471106,
   0.9872085048513878,
   0.9871937016454045,
   0.9871789068336948,
   0.9871641203968914,
   0.9871493423156968,
   0.9871345725709079,
   0.9871198111433762,
   0.9871050580140399,
   0.9870903131639168,
   0.9870755765740973,
   0.9870608482257455,
   0.9870461281000938,
   0.9870314161784712,
   0.9870167124422556,
   0.9870020168729101,
   0.9869873294519682,
   0.9869726501610444,
   0.9869579789818134,
   0.9869433158960207,
   0.9869286608855046,
   0.9869140139321487,
   0.9868993750179175,
   0.9868847441248514,
   0.9868701212350534,
   0.9868555063306984,
   0.9868408993940253,
   0.9868263004073579,
   0.9868117093530694,
   0.986797126213603,
   0.9867825509714905,
   0.9867679836093052,
   0.9867534241096937,
   0.9867388724553856,
   0.9867243286291556,
   0.9867097926138496,
   0.9866952643923913,
   0.9866807439477534,
   0.9866662312629775,
   0.9866517263211776,
   0.9866372291055215,
   0.9866227395992425,
   0.9866082577856431,
   0.9865937836480817,
   0.9865793171699785,
   0.986564858334823,
   0.9865504071261589,
   0.9865359635275899,
   0.9865215275227898,
   0.9865070990954824,
   0.9864926782294497,
   0.9864782649085478,
   0.9864638591166734,
   0.9864494608377832,
   0.9864350700559099,
   0.9864206867551184,
   0.9864063109195333,
   0.986391942533355,
   0.9863775815808111,
   0.9863632280461889,
   0.9863488819138402,
   0.9863345431681482,
   0.9863202117935548,
   0.9863058877745463,
   0.986291571095646,
   0.9862772617414353,
   0.9862629596965169,
   0.9862486649455301,
   0.9862343774731666,
   0.9862200972641201,
   0.9862058243031173,
   0.9861915585749068,
   0.9861773000642357,
   0.9861630487558685,
   0.9861488046345486,
   0.9861345676850021,
   0.9861203378919451,
   0.9861061152400251,
   0.9860918997138455,
   0.9860776912979268,
   0.9860634899766793,
   0.9860492957344114,
   0.986035108555246,
   0.9860209284231289,
   0.9860067553217768,
   0.9859925892346161,
   0.9859784301447636,
   0.9859642780349163,
   0.9859501328873139,
   0.9859359946836493,
   0.9859218634049516,
   0.9859077390315097,
   0.9858936215426927,
   0.9858795109168379,
   0.9858654071310604,
   0.9858513101610391,
   0.985837219980817,
   0.9858231365624759,
   0.9858090598758735,
   0.9857949898882492,
   0.9857809265638117,
   0.9857668698632736,
   0.9857528197432578,
   0.9857387761556978,
   0.9857247390470495,
   0.9857107083574682,
   0.9856966840198153,
   0.9856826659585057,
   0.9856686540882348,
   0.9856546483124252,
   0.9856406485215414,
   0.9856266545910596,
   0.9856126663791943,
   0.9855986837242668,
   0.9855847064416562,
   0.9855707343203569,
   0.9855567671189397,
   0.9855428045610118,
   0.9855288463299219,
   0.9855148920627427,
   0.9855009413433519,
   0.985486993694484,
   0.9854730485686648,
   0.9854591053377624,
   0.9854451632810897,
   0.9854312215717373,
   0.9854172792609429,
   0.9854033352602335,
   0.9853893883209442,
   0.9853754370108898,
   0.985361479687588,
   0.9853475144677938,
   0.9853335391925714,
   0.9853195513875377,
   0.9853055482173498,
   0.9852915264339257,
   0.9852774823171654,
   0.9852634116076467,
   0.9852493094294787,
   0.9852351702028938,
   0.9852209875440842,
   0.9852067541516601,
   0.9851924616769512,
   0.9851781005764603,
   0.9851636599442775,
   0.9851491273205352,
   0.985134488474736,
   0.9851197271584985,
   0.9851048248243098,
   0.9850897603068411,
   0.9850745094597975,
   0.9850590447437165,
   0.9850433347580401,
   0.985027343709064,
   0.9850110308063855,
   0.9849943495775005,
   0.984977247089615,
   0.9849596630663773,
   0.984941528885879,
   0.9849227664432517,
   0.9849032868587928,
   0.9848829890142056,
   0.9848617578896042,
   0.984839462674795,
   0.9848159546284968,
   0.9847910646441433,
   0.9847646004860308,
   0.9847363436492603,
   0.984706045789303,
   0.9846734246607597,
   0.9846381594952401,
   0.984599885735573,
   0.9845581890316596,
   0.9845125983902668,
   0.9844625783421442,
   0.9844075199823792,
   0.9843467307027418,
   0.9842794223974166,
   0.9842046979000744,
   0.9841215353455262,
   0.9840287700917312,
   0.9839250737720626,
   0.9838089299469713,
   0.9836786057048527,
   0.9835321184299137,
   0.9833671967646973,
   0.9831812345482015,
   0.9829712362468733,
   0.9827337519883708,
   0.9824647998211182,
   0.9821597722126927,
   0.9818133229341185,
   0.981419229429311,
   0.9809702243001728,
   0.9804577876440878,
   0.9798718894078904,
   0.9792006674440842,
   0.978430022233895,
   0.9775431027081152,
   0.9765196485521805,
   0.9753351416703443,
   0.9739597014434633,
   0.9723566325793785,
   0.9704804967881242,
   0.9682745244032086,
   0.9656671000120364,
   0.9625669324445638,
   0.9588563304924577,
   0.9543817130715065,
   0.9489400235753301,
   0.9422589899612339,
   0.9339680063613278,
   0.923554538655607,
   0.910297964014072,
   0.8931680973685282,
   0.8706689130433398,
   0.8406000470051502,
   0.7997061830242612,
   0.7432132859533012,
   0.6643902616993729,
   0.5547058932867147,
   0.4060301841430502,
   0.2167572881846856,
   0.0
  ],
  "rh": [
   1.0,
   1.0025,
   1.005,
   1.0075,
   1.01,
   1.0125,
   1.015,
   1.0175,
   1.02,
   1.0225,
   1.025,
   1.0275,
   1.03,
   1.0325,
   1.035,
   1.0375,
   1.04,
   1.0425,
   1.045,
   1.0475,
   1.05,
   1.0525,
   1.055,
   1.0575,
   1.06,
   1.0625,
   1.065,
   1.0675,
   1.07,
   1.0725,
   1.075,
   1.0775,
   1.08,
   1.0825,
   1.085,
   1.0875,
   1.09,
   1.0925,
   1.095,
   1.0975,
   1.1,
   1.1025,
   1.105,
   1.1075,
   1.11,
   1.1125,
   1.115,
   1.1175,
   1.12,
   1.1225,
   1.125,
   1.1275,
   1.13,
   1.1325,
   1.135,
   1.1375,
   1.1400000000000001,
   1.1425,
   1.145,
   1.1475,
   1.15,
   1.1525,
   1.155,
   1.1575,
   1.16,
   1.1625,
   1.165,
   1.1675,
   1.17,
   1.1725,
   1.175,
   1.1775,
   1.18,
   1.1825,
   1.185,
   1.1875,
   1.19,
   1.1925,
   1.195,
   1.1975,
   1.2,
   1.2025000000000001,
   1.205,
   1.2075,
   1.21,
   1.2125,
   1.215,
   1.2175,
   1.22,
   1.2225,
   1.225,
   1.2275,
   1.23,
   1.2325,
   1.235,
   1.2375,
   1.24,
   1.2425,
   1.245,
   1.2475,
   1.25,
   1.2525,
   1.255,
   1.2575,
   1.26,
   1.2625,
   1.2650000000000001,
   1.2675,
   1.27,
   1.2725,
   1.275,
   1.2775,
   1.28,
   1.2825,
   1.2850000000000001,
   1.2875,
   1.29,
   1.2925,
   1.295,
   1.2974999999999999,
   1.3,
   1.3025,
   1.305,
   1.3075,
   1.31,
   1.3125,
   1.315,
   1.3175,
   1.32,
   1.3225,
   1.325,
   1.3275000000000001,
   1.33,
   1.3325,
   1.335,
   1.3375,
   1.34,
   1.3425,
   1.345,
   1.3475000000000001,
   1.35,
   1.3525,
   1.355,
   1.3575,
   1.3599999999999999,
   1.3625,
   1.365,
   1.3675,
   1.37,
   1.3725,
   1.375,
   1.3775,
   1.38,
   1.3825,
   1.385,
   1.3875,
   1.3900000000000001,
   1.3925,
   1.395,
   1.3975,
   1.4,
   1.4025,
   1.405,
   1.4075,
   1.4100000000000001,
   1.4125,
   1.415,
   1.4175,
   1.42,
   1.4224999999999999,
   1.425,
   1.4275,
   1.43,
   1.4325,
   1.435,
   1.4375,
   1.44,
   1.4425,
   1.445,
   1.4475,
   1.45,
   1.4525000000000001,
   1.455,
   1.4575,
   1.46,
   1.4625,
   1.465,
   1.4675,
   1.47,
   1.4725000000000001,
   1.475,
   1.4775,
   1.48,
   1.4825,
   1.4849999999999999,
   1.4875,
   1.49,
   1.4925,
   1.495,
   1.4975,
   1.5,
   1.5025,
   1.505,
   1.5075,
   1.51,
   1.5125,
   1.5150000000000001,
   1.5175,
   1.52,
   1.5225,
   1.525,
   1.5274999999999999,
   1.53,
   1.5325,
   1.5350000000000001,
   1.5375,
   1.54,
   1.5425,
   1.545,
   1.5474999999999999,
   1.55,
   1.5525,
   1.5550000000000002,
   1.5575,
   1.56,
   1.5625,
   1.565,
   1.5675,
   1.57,
   1.5725,
   1.5750000000000002,
   1.5775000000000001,
   1.58,
   1.5825,
   1.585,
   1.5875,
   1.5899999999999999,
   1.5925,
   1.595,
   1.5975000000000001,
   1.6,
   1.6025,
   1.605,
   1.6075,
   1.6099999999999999,
   1.6125,
   1.615,
   1.6175000000000002,
   1.62,
   1.6225,
   1.625,
   1.6275,
   1.63,
   1.6325,
   1.635,
   1.6375000000000002,
   1.6400000000000001,
   1.6425,
   1.645,
   1.6475,
   1.65,
   1.6524999999999999,
   1.655,
   1.6575,
   1.6600000000000001,
   1.6625,
   1.665,
   1.6675,
   1.67,
   1.6724999999999999,
   1.675,
   1.6775,
   1.6800000000000002,
   1.6825,
   1.685,
   1.6875,
   1.69,
   1.6925,
   1.695,
   1.6975,
   1.7000000000000002,
   1.7025000000000001,
   1.705,
   1.7075,
   1.71,
   1.7125,
   1.7149999999999999,
   1.7175,
   1.72,
   1.7225000000000001,
   1.725,
   1.7275,
   1.73,
   1.7325,
   1.7349999999999999,
   1.7375,
   1.74,
   1.7425000000000002,
   1.745,
   1.7475,
   1.75,
   1.7525,
   1.755,
   1.7575,
   1.76,
   1.7625000000000002,
   1.7650000000000001,
   1.7675,
   1.77,
   1.7725,
   1.775,
   1.7774999999999999,
   1.78,
   1.7825,
   1.7850000000000001,
   1.7875,
   1.79,
   1.7925,
   1.795,
   1.7974999999999999,
   1.8,
   1.8025,
   1.8050000000000002,
   1.8075,
   1.81,
   1.8125,
   1.815,
   1.8175,
   1.82,
   1.8225,
   1.8250000000000002,
   1.8275000000000001,
   1.83,
   1.8325,
   1.835,
   1.8375,
   1.8399999999999999,
   1.8425,
   1.845,
   1.8475000000000001,
   1.85,
   1.8525,
   1.855,
   1.8575,
   1.8599999999999999,
   1.8625,
   1.865,
   1.8675000000000002,
   1.87,
   1.8725,
   1.875,
   1.8775,
   1.88,
   1.8825,
   1.885,
   1.8875000000000002,
   1.8900000000000001,
   1.8925,
   1.895,
   1.8975,
   1.9,
   1.9024999999999999,
   1.905,
   1.9075,
   1.9100000000000001,
   1.9125,
   1.915,
   1.9175,
   1.92,
   1.9224999999999999,
   1.925,
   1.9275,
   1.9300000000000002,
   1.9325,
   1.935,
   1.9375,
   1.94,
   1.9425,
   1.945,
   1.9475,
   1.9500000000000002,
   1.9525000000000001,
   1.955,
   1.9575,
   1.96,
   1.9625,
   1.9649999999999999,
   1.9675,
   1.97,
   1.9725000000000001,
   1.975,
   1.9775,
   1.98,
   1.9825,
   1.9849999999999999,
   1.9875,
   1.99,
   1.9925000000000002,
   1.995,
   1.9975,
   2.0
  ],
  "lam0": [
   0.99,
   0.989499923652104,
   0.9889722365109279,
   0.9884163438523423,
   0.9878317516192924,
   0.9872180683910547,
   0.9865750056714455,
   0.985902376635769,
   0.985200093510354,
   0.9844681637800905,
   0.9837066854294456,
   0.9829158414225654,
   0.9820958936201567,
   0.9812471763168565,
   0.9803700895646419,
   0.979465092427224,
   0.9785326962887325,
   0.9775734583184893,
   0.9765879751731551,
   0.9755768769985954,
   0.9745408217768264,
   0.9734804900485525,
   0.9723965800291263,
   0.9712898031251932,
   0.9701608798506777,
   0.9690105361339482,
   0.9678395000027727,
   0.9666484986297993,
   0.9654382557186035,
   0.964209489208603,
   0.9629629092762044,
   0.9616992166092333,
   0.9604191009318886,
   0.9591232397580315,
   0.9578122973514591,
   0.9564869238728665,
   0.9551477546943684,
   0.9537954098637074,
   0.9524304937015597,
   0.9510535945166425,
   0.9496652844245818,
   0.9482661192577333,
   0.9468566385543001,
   0.9454373656162398,
   0.944008807626376,
   0.9425714558162718,
   0.9411257856771382,
   0.9396722572069749,
   0.9382113151878598,
   0.9367433894879919,
   0.9352688953837158,
   0.9337882338973231,
   0.9323017921469318,
   0.9308099437052061,
   0.9293130489640936,
   0.9278114555031189,
   0.9263054984591138,
   0.9247955008955488,
   0.9232817741698972,
   0.9217646182976973,
   0.9202443223121817,
   0.9187211646185243,
   0.9171954133419226,
   0.9156673266688635,
   0.9141371531810601,
   0.9126051321816397,
   0.9110714940132739,
   0.9095364603680107,
   0.9080002445886529,
   0.9064630519615795,
   0.9049250800009676,
   0.9033865187244131,
   0.9018475509199929,
   0.9003083524048411,
   0.8987690922753406,
   0.8972299331490562,
   0.8956910313985544,
   0.8941525373772709,
   0.8926145956375973,
   0.8910773451413763,
   0.8895409194629905,
   0.8880054469852469,
   0.8864710510882587,
   0.8849378503315241,
   0.8834059586294107,
   0.8818754854202511,
   0.8803465358292478,
   0.8788192108253979,
   0.8772936073726295,
   0.8757698185753496,
   0.8742479338185977,
   0.8727280389029911,
   0.8712102161746482,
   0.8696945446502686,
   0.8681811001375495,
   0.8666699553511027,
   0.8651611800240423,
   0.8636548410154054,
   0.862151002413555,
   0.8606497256357247,
   0.8591510695238425,
   0.8576550904367817,
   0.8561618423391704,
   0.8546713768868941,
   0.8531837435094165,
   0.851698989489039,
   0.8502171600372224,
   0.8487382983680776,
   0.8472624457691381,
   0.8457896416695191,
   0.8443199237055632,
   0.8428533277840702,
   0.8413898881432058,
   0.8399296374111764,
   0.8384726066627591,
   0.8370188254737675,
   0.8355683219735356,
   0.8341211228954926,
   0.8326772536259064,
   0.8312367382508639,
   0.829799599601555,
   0.828365859297929,
   0.826935537790782,
   0.8255086544023347,
   0.8240852273653683,
   0.8226652738609561,
   0.8212488100548597,
   0.8198358511326334,
   0.818426411333486,
   0.8170205039829493,
   0.815618141524396,
   0.8142193355494509,
   0.8128240968273388,
   0.8114324353332051,
   0.8100443602754515,
   0.8086598801221202,
   0.807279002626364,
   0.805901734851035,
   0.8045280831924247,
   0.8031580534031868,
   0.8017916506144716,
   0.800428879357303,
   0.799069743583214,
   0.7977142466842244,
   0.7963623915120446,
   0.7950141803967209,
   0.7936696151645999,
   0.7923286971556932,
   0.7909914272404572,
   0.7896578058360029,
   0.7883278329217611,
   0.7870015080546212,
   0.7856788303835555,
   0.7843597986637588,
   0.7830444112703081,
   0.7817326662113654,
   0.780424561140937,
   0.7791200933712074,
   0.7778192598844544,
   0.7765220573445699,
   0.7752284821081883,
   0.7739385302354465,
   0.7726521975003766,
   0.7713694794009507,
   0.7700903711687876,
   0.7688148677785267,
   0.7675429639568873,
   0.766274654191416,
   0.7650099327389367,
   0.7637487936337082,
   0.7624912306952996,
   0.7612372375361937,
   0.7599868075691184,
   0.7587399340141247,
   0.7574966099054076,
   0.7562568280978831,
   0.7550205812735248,
   0.7537878619474658,
   0.7525586624738724,
   0.7513329750515937,
   0.7501107917295928,
   0.7488921044121625,
   0.7476769048639317,
   0.7464651847146638,
   0.7452569354638523,
   0.7440521484851161,
   0.7428508150303965,
   0.7416529262339593,
   0.7404584731162028,
   0.7392674465872748,
   0.7380798374504984,
   0.7368956364056086,
   0.7357148340517985,
   0.7345374208905789,
   0.7333633873284456,
   0.7321927236793595,
   0.7310254201670335,
   0.729861466927028,
   0.7287008540086516,
   0.7275435713766645,
   0.7263896089127826,
   0.7252389564169777,
   0.7240916036085702,
   0.7229475401271117,
   0.7218067555330492,
   0.7206692393081663,
   0.719534980855798,
   0.718403969500809,
   0.7172761944893108,
   0.7161516449881995,
   0.7150303100843133,
   0.7139121787834176,
   0.7127972400088701,
   0.7116854825999985,
   0.7105768953101724,
   0.7094714668045573,
   0.7083691856575337,
   0.7072700403497679,
   0.706174019264916,
   0.7050811106859435,
   0.7039913027910422,
   0.7029045836491208,
   0.7018209412148505,
   0.7007403633232387,
   0.6996628376837074,
   0.6985883518736474,
   0.6975168933314211,
   0.6964484493487818,
   0.6953830070626753,
   0.694320553446392,
   0.6932610753000272,
   0.6922045592402138,
   0.6911509916890817,
   0.6901003588624005,
   0.6890526467568547,
   0.6880078411364037,
   0.6869659275176657,
   0.6859268911542747,
   0.6848907170201411,
   0.6838573897915546,
   0.6828268938280583,
   0.6817992131520166,
   0.6807743314268015,
   0.6797522319335095,
   0.6787328975461201,
   0.6777163107050027,
   0.6767024533886663,
   0.6756913070836473,
   0.6746828527524212,
   0.6736770707992127,
   0.6726739410335796,
   0.6716734426316298,
   0.6706755540947071,
   0.6696802532055013,
   0.6686875169811611,
   0.6676973216235514,
   0.6667096424662506,
   0.6657244539181713,
   0.6647417294035828,
   0.6637614412983135,
   0.6627835608618953,
   0.661808058165402,
   0.6608349020147138,
   0.6598640598689266,
   0.6588954977536038,
   0.657929180168557,
   0.6569650699898117,
   0.656003128365404,
   0.6550433146046242,
   0.6540855860603054,
   0.653129898003726,
   0.6521762034916712,
   0.6512244532251689,
   0.6502745953993894,
   0.6493265755441583,
   0.6483803363545101,
   0.6474358175106628,
   0.6464929554867652,
   0.6455516833477204,
   0.6446119305333549,
   0.643673622629147,
   0.642736681122691,
   0.6418010231450123,
   0.6408665611958005,
   0.6399332028515684,
   0.6390008504556799,
   0.638069400789128,
   0.6371387447208727,
   0.6362087668364746,
   0.6352793450436791,
   0.6343503501535255,
   0.6334216454354623,
   0.6324930861448576,
   0.6315645190211857,
   0.6306357817550723,
   0.6297067024222541,
   0.6287770988823943,
   0.6278467781405562,
   0.6269155356690033,
   0.6259831546868375,
   0.6250494053948323,
   0.6241140441626423,
   0.623176812665387,
   0.6222374369664141,
   0.6212956265428318,
   0.6203510732501794,
   0.6194034502223583,
   0.618452410702694,
   0.6174975868017127,
   0.6165385881769273,
   0.615575000629597,
   0.6146063846130889,
   0.6136322736469565,
   0.6126521726313674,
   0.611665556053444,
   0.6106718660808478,
   0.6096705105333616,
   0.6086608607250407,
   0.6076422491681582,
   0.6066139671296473,
   0.6055752620300503,
   0.6045253346742526,
   0.6034633363024654,
   0.6023883654490548,
   0.6012994645958634,
   0.6001956166056382,
   0.5990757409200624,
   0.5979386895056603,
   0.5967832425295189,
   0.595608103745316,
   0.5944118955685561,
   0.5931931538181904,
   0.5919503220998968,
   0.5906817458042286,
   0.5893856656905677,
   0.5880602110253328,
   0.5867033922401645,
   0.5853130930728127,
   0.5838870621501661,
   0.5824229039692447,
   0.580918069228003,
   0.5793698444534133,
   0.5777753408694835,
   0.5761314824425511,
   0.5744349930353526,
   0.5726823825949053,
   0.5708699322921323,
   0.5689936785233016,
   0.567049395674689,
   0.5650325775423012,
   0.5629384172879399,
   0.5607617858012209,
   0.558497208324292,
   0.5561388391817988,
   0.553680434442965,
   0.5511153223253771,
   0.5484363711310413,
   0.5456359544843102,
   0.542705913618258,
   0.5396375164305411,
   0.5364214130036961,
   0.533047587249829,
   0.5295053043141902,
   0.5257830533289186,
   0.5218684850736419,
   0.5177483440564576,
   0.5134083944842921,
   0.5088333395442133,
   0.5040067333674922,
   0.4989108849966649,
   0.4935267536234547,
   0.48783383431351224,
   0.4818100333843946,
   0.4754315325587603,
   0.468672640978917,
   0.461505634146704,
   0.45390057885070034,
   0.44582514316983457,
   0.43724439071027565,
   0.42812055835630664,
   0.41841281701588456,
   0.4080770151439822,
   0.3970654052654467,
   0.3853263543380704,
   0.3728040396520829,
   0.3594381331266546,
   0.3451634784289561,
   0.32990976742286354,
   0.3136012251979526,
   0.29615631651555446,
   0.277487491159234,
   0.25750099165979656,
   0.23609675449781914,
   0.2131684455358757,
   0.18860368250443216,
   0.16228451228348864,
   0.13408822888359523,
   0.10388863972658828,
   0.0715579131155345,
   0.03696916828348462,
   4.586530380968714e-20
  ],
  "lam1": [
   0.99,
   0.9893831314032735,
   0.9887296858887876,
   0.988039328263129,
   0.9873119016184209,
   0.9865474192037871,
   0.9857460538325508,
   0.9849081254676014,
   0.9840340875895115,
   0.9831245128900433,
   0.982180078757638,
   0.981201552939689,
   0.9801897796853253,
   0.9791456665965976,
   0.9780701723482234,
   0.976964295377832,
   0.975829063600376,
   0.974665525161672,
   0.973474740216126,
   0.9722577736914926,
   0.9710156889878802,
   0.969749542547974,
   0.9684603792295584,
   0.9671492284088953,
   0.9658171007435684,
   0.9644649855253048,
   0.9630938485565138,
   0.9617046304883533,
   0.9602982455627173,
   0.9588755807053594,
   0.9574374949222272,
   0.955984818955837,
   0.9545183551630764,
   0.9530388775801064,
   0.951547132144017,
   0.9500438370445504,
   0.9485296831825353,
   0.9470053347146853,
   0.9454714296671155,
   0.9439285806023431,
   0.9423773753266761,
   0.9408183776267911,
   0.9392521280259455,
   0.9376791445518541,
   0.9360999235091794,
   0.9345149402512972,
   0.932924649946363,
   0.9313294883339074,
   0.929729872468789,
   0.9281262014499747,
   0.9265188571321459,
   0.9249082048185934,
   0.9232945939342472,
   0.921678358678014,
   0.9200598186538849,
   0.9184392794804968,
   0.9168170333790372,
   0.9151933597395402,
   0.9135685256657512,
   0.9119427864988608,
   0.9103163863204793,
   0.9086895584353065,
   0.9070625258340046,
   0.9054355016368147,
   0.9038086895185039,
   0.902182284115236,
   0.9005564714139842,
   0.8989314291251023,
   0.8973073270386818,
   0.8956843273653105,
   0.8940625850618465,
   0.8924422481428123,
   0.8908234579779986,
   0.889206349576856,
   0.8875910518602382,
   0.8859776879200384,
   0.8843663752672505,
   0.8827572260689666,
   0.8811503473747978,
   0.8795458413331994,
   0.8779438053981495,
   0.8763443325266264,
   0.8747475113672971,
   0.8731534264408244,
   0.8715621583121779,
   0.8699737837553126,
   0.868388375910575,
   0.8668060044351668,
   0.865226735646991,
   0.8636506326621866,
   0.8620777555266449,
   0.8605081613417859,
   0.8589419043848607,
   0.8573790362240358,
   0.8558196058284961,
   0.8542636596738052,
   0.8527112418427314,
   0.8511623941217571,
   0.8496171560934676,
   0.848075565225007,
   0.8465376569527827,
   0.8450034647635914,
   0.8434730202723278,
   0.8419463532964326,
   0.840423491927228,
   0.8389044625982797,
   0.8373892901509239,
   0.8358779978970823,
   0.8343706076794887,
   0.8328671399294435,
   0.8313676137222056,
   0.8298720468301272,
   0.8283804557736296,
   0.8268928558701195,
   0.8254092612809308,
   0.8239296850563872,
   0.8224541391790412,
   0.8209826346052295,
   0.8195151813049378,
   0.8180517883001076,
   0.81659246370143,
   0.8151372147436903,
   0.8136860478197362,
   0.8122389685131094,
   0.8107959816294196,
   0.8093570912264968,
   0.807922300643383,
   0.8064916125282061,
   0.8050650288649868,
   0.8036425509994193,
   0.8022241796636731,
   0.8008099150002509,
   0.7993997565849449,
   0.7979937034489278,
   0.7965917541000131,
   0.7951939065431184,
   0.7938001582999651,
   0.7924105064280447,
   0.7910249475388796,
   0.7896434778155929,
   0.7882660930299139,
   0.7868927885583878,
   0.7855235593981613,
   0.784158400182104,
   0.782797305193399,
   0.7814402683795968,
   0.7800872833661656,
   0.7787383434695447,
   0.7773934417097327,
   0.7760525708224185,
   0.7747157232706767,
   0.7733828912562468,
   0.7720540667304049,
   0.7707292414044513,
   0.7694084067598236,
   0.7680915540578475,
   0.7667786743491474,
   0.7654697584827207,
   0.7641647971146915,
   0.7628637807167572,
   0.7615666995843372,
   0.7602735438444356,
   0.7589843034632284,
   0.7576989682533842,
   0.7564175278811298,
   0.7551399718730688,
   0.7538662896227626,
   0.7525964703970808,
   0.7513305033423336,
   0.7500683774901875,
   0.7488100817633778,
   0.7475556049812222,
   0.7463049358649421,
   0.745058063042801,
   0.7438149750550636,
   0.7425756603587825,
   0.7413401073324202,
   0.7401083042803093,
   0.7388802394369592,
   0.737655900971212,
   0.7364352769902544,
   0.7352183555434897,
   0.7340051246262757,
   0.7327955721835294,
   0.7315896861132083,
   0.7303874542696682,
   0.7291888644669019,
   0.7279939044816653,
   0.7268025620564904,
   0.7256148249025921,
   0.7244306807026711,
   0.7232501171136141,
   0.7220731217690975,
   0.7208996822820952,
   0.7197297862472938,
   0.7185634212434177,
   0.7174005748354672,
   0.7162412345768705,
   0.7150853880115533,
   0.7139330226759267,
   0.712784126100796,
   0.7116386858131918,
   0.7104966893381255,
   0.7093581242002698,
   0.7082229779255665,
   0.7070912380427452,
   0.7059628920848381,
   0.7048379275905188,
   0.70371633210545,
   0.7025980931835369,
   0.7014831983881132,
   0.7003716352930583,
   0.6992633914838475,
   0.6981584545585319,
   0.6970568121286486,
   0.6959584518200623,
   0.6948633612737352,
   0.6937715281464234,
   0.6926829401113018,
   0.6915975848585124,
   0.6905154500956354,
   0.6894365235480804,
   0.6883607929593946,
   0.6872882460914864,
   0.686218870724759,
   0.6851526546581508,
   0.6840895857090783,
   0.6830296517132762,
   0.6819728405245302,
   0.6809191400142944,
   0.6798685380711885,
   0.6788210226003664,
   0.6777765815227476,
   0.676735202774104,
   0.6756968743039905,
   0.6746615840745083,
   0.6736293200588916,
   0.6726000702399015,
   0.6715738226080146,
   0.6705505651593899,
   0.669530285893599,
   0.6685129728110966,
   0.6674986139104165,
   0.6664871971850672,
   0.6654787106201033,
   0.6644731421883492,
   0.6634704798462429,
   0.6624707115292714,
   0.6614738251469624,
   0.660479808577396,
   0.6594886496611966,
   0.6585003361949603,
   0.6575148559241469,
   0.6565321965349333,
   0.6555523456460968,
   0.6545752907993713,
   0.6536010194493312,
   0.6526295189522813,
   0.651660776554151,
   0.6506947793773075,
   0.6497315144061949,
   0.6487709684717009,
   0.6478131282341391,
   0.6468579801647322,
   0.6459055105254656,
   0.6449557053471728,
   0.6440085504057018,
   0.6430640311959983,
   0.6421221329039253,
   0.6411828403756321,
   0.6402461380842541,
   0.6393120100937248,
   0.6383804400194456,
   0.6374514109855508,
   0.6365249055784749,
   0.6356009057965069,
   0.634679392994991,
   0.6337603478268014,
   0.6328437501776901,
   0.6319295790960714,
   0.6310178127167694,
   0.6301084281782161,
   0.6292014015325464,
   0.628296707647981,
   0.6273943201028509,
   0.6264942110705503,
   0.6255963511946501,
   0.6247007094533418,
   0.6238072530123061,
   0.6229159470650307,
   0.6220267546595148,
   0.6211396365102119,
   0.6202545507939662,
   0.6193714529285916,
   0.6184902953326317,
   0.617611027164713,
   0.6167335940407788,
   0.6158579377273358,
   0.6149839958087009,
   0.6141117013260619,
   0.6132409823859802,
   0.6123717617357737,
   0.6115039563029947,
   0.6106374766959916,
   0.6097722266622867,
   0.6089081025012316,
   0.6080449924271049,
   0.6071827758784928,
   0.606321322769451,
   0.6054604926775607,
   0.6046001339635858,
   0.6037400828169933,
   0.6028801622210398,
   0.6020201808310968,
   0.6011599317579035,
   0.6002991912490708,
   0.5994377172593295,
   0.5985752479005242,
   0.5977114997611639,
   0.5968461660845263,
   0.5959789147933717,
   0.5951093863482947,
   0.5942371914256248,
   0.5933619083995646,
   0.5924830806119229,
   0.5916002134113462,
   0.5907127709423644,
   0.5898201726628254,
   0.5889217895663953,
   0.588016940084716,
   0.5871048856415229,
   0.5861848258285284,
   0.5852558931701096,
   0.5843171474408203,
   0.5833675694964037,
   0.582406054575309,
   0.5814314050236566,
   0.5804423223921067,
   0.5794373988481331,
   0.5784151078416936,
   0.5773737939561978,
   0.5763116618698851,
   0.5752267643451893,
   0.5741169891552554,
   0.5729800448473941,
   0.5718134452327721,
   0.5706144924798977,
   0.5693802586762978,
   0.568107565708007,
   0.5667929632898527,
   0.5654327049608721,
   0.5640227218378898,
   0.5625585938967477,
   0.5610355185233807,
   0.559448276046566,
   0.5577911919294387,
   0.5560580952575155,
   0.5542422731161981,
   0.552336420399788,
   0.5503325845359877,
   0.5482221045436607,
   0.5459955437660771,
   0.5436426155355734,
   0.541152100926995,
   0.5385117576446147,
   0.5357082189584926,
   0.5327268814591186,
   0.529551780231188,
   0.5261654498556894,
   0.522548769431097,
   0.5186807895561252,
   0.5145385389348285,
   0.5100968079464966,
   0.5053279061646763,
   0.5002013904092417,
   0.4946837594714067,
   0.4887381111644736,
   0.48232375682677353,
   0.475395787846323,
   0.46790458820524,
   0.4597952864832665,
   0.4510071402573186,
   0.4414728454550484,
   0.4311177630666533,
   0.4198590558412533,
   0.40760472841297296,
   0.39425256603735576,
   0.37968897023046044,
   0.36378769474533884,
   0.34640849341778285,
   0.32739570375962984,
   0.306576808566976,
   0.2837610446992408,
   0.2587381668925267,
   0.231277529359735,
   0.20112772467193837,
   0.1680171248940702,
   0.1316558122272263,
   0.09173957364900287,
   0.04795687252749447,
   6.882390850624956e-20
  ],
  "theta_lam0": [
   -7.93544306246353e-28,
   0.13309329246025556,
   0.2750380352616646,
   0.4254174763925644,
   0.5837391318940385,
   0.7494487480955929,
   0.9219446084764509,
   1.1005915736147225,
   1.2847343556735007,
   1.4737096529697646,
   1.666856893066318,
   1.8635274453261155,
   2.0630922600674353,
   2.2649479684561546,
   2.4685215345921545,
   2.673273590170163,
   2.878700604991517,
   3.0843360563790823,
   3.28975076020966,
   3.494552518653251,
   3.6983852272564777,
   3.9009275687562814,
   4.101891404535355,
   4.301019958097935,
   4.498085869155345,
   4.692889182377984,
   4.885255321874905,
   5.075033091119143,
   5.262092728338111,
   5.446324039251157,
   5.627634622326679,
   5.805948196292542,
   5.9812030353031105,
   6.153350513780621,
   6.322353760358953,
   6.488186418425321,
   6.650831509361319,
   6.810280393622327,
   6.9665318241759575,
   7.119591086469786,
   7.2694692189555825,
   7.416182308209357,
   7.559750852812556,
   7.70019919037982,
   7.837554982348726,
   7.971848751508346,
   8.103113467501151,
   8.231384175900104,
   8.356697666777414,
   8.479092179003452,
   8.598607136823148,
   8.71528291555045,
   8.829160633498475,
   8.940281967521742,
   9.048688989787475,
   9.154424023615745,
   9.257529516432603,
   9.358047928068624,
   9.456021632806818,
   9.551492833740411,
   9.644503488143469,
   9.735095242686612,
   9.823309377447098,
   9.909186757768772,
   9.992767793122853,
   10.07409240220724,
   10.153199983599862,
   10.230129391351994,
   10.304918914970449,
   10.37760626329482,
   10.448228551826853,
   10.516822293115373,
   10.583423389841151,
   10.648067130283707,
   10.710788185885047,
   10.7716206106556,
   10.83059784219427,
   10.887752704118874,
   10.94311740972479,
   10.996723566709141,
   11.048602182815312,
   11.098783672268112,
   11.147297862884148,
   11.194174003754425,
   11.23944077340752,
   11.28312628837179,
   11.325258112064256,
   11.365863263941758,
   11.4049682288575,
   11.442598966572453,
   11.478780921377059,
   11.513539031783889,
   11.546897740256659,
   11.578881002945106,
   11.609512299399137,
   11.638814642238946,
   11.666810586760837,
   11.693522240461212,
   11.7189712724635,
   11.743178922835112,
   11.766166011783305,
   11.787952948720534,
   11.808559741191539,
   11.828006003655606,
   11.846310966118779,
   11.863493482611768,
   11.879572039510347,
   11.894564763695772,
   11.908489430553624,
   11.921363471809999,
   11.933203983204644,
   11.944027732001139,
   11.953851164334578,
   11.962690412397754,
   11.970561301466978,
   11.977479356769198,
   11.983459810192095,
   11.98851760683924,
   11.992667411432468,
   11.995923614563802,
   11.99830033879945,
   11.999811444638375,
   12.000470536328145,
   12.000290967540915,
   11.999285846911857,
   11.997468043443643,
   11.99485019177902,
   11.99144469734483,
   11.98726374137013,
   11.982319285781342,
   11.976623077977205,
   11.970186655486412,
   11.963021350510653,
   11.955138294355873,
   11.946548421754482,
   11.937262475081154,
   11.927291008464895,
   11.916644391800004,
   11.905332814658424,
   11.893366290106053,
   11.880754658425454,
   11.867507590747353,
   11.853634592593723,
   11.839145007332261,
   11.82404801955094,
   11.808352658345973,
   11.792067800532237,
   11.775202173775401,
   11.757764359648306,
   11.739762796613599,
   11.72120578293456,
   11.702101479516054,
   11.682457912677405,
   11.66228297685906,
   11.64158443726478,
   11.620369932440996,
   11.598646976795147,
   11.576422963054458,
   11.553705164666848,
   11.530500738145438,
   11.506816725358185,
   11.482660055764077,
   11.458037548597314,
   11.432955915000807,
   11.407421760110385,
   11.381441585090975,
   11.355021789125994,
   11.328168671361233,
   11.30088843280437,
   11.27318717818131,
   11.245070917750425,
   11.216545569075866,
   11.187616958760916,
   11.158290824142485,
   11.128572814947738,
   11.098468494913787,
   11.067983343371447,
   11.037122756793948,
   11.005892050311523,
   10.974296459192693,
   10.942341140293138,
   10.910031173472941,
   10.877371562983082,
   10.844367238821803,
   10.81102305806176,
   10.777343806148604,
   10.743334198171707,
   10.708998880107767,
   10.674342430037917,
   10.639369359339007,
   10.60408411384974,
   10.56849107501217,
   10.532594560989288,
   10.496398827759197,
   10.459908070186462,
   10.42312642307121,
   10.386057962176494,
   10.348706705234413,
   10.311076612931576,
   10.273171589874332,
   10.234995485534265,
   10.196552095174415,
   10.157845160756711,
   10.11887837183101,
   10.079655366406211,
   10.040179731803807,
   10.00045500549435,
   9.960484675917185,
   9.920272183284343,
   9.879820920365946,
   9.839134233264836,
   9.79821542217135,
   9.757067742105349,
   9.715694403643289,
   9.674098573630978,
   9.632283375882466,
   9.590251891865229,
   9.548007161372066,
   9.505552183179942,
   9.462889915696051,
   9.420023277591413,
   9.376955148422242,
   9.333688369239338,
   9.290225743185802,
   9.24657003608323,
   9.202723977006768,
   9.15869025884907,
   9.114471538873564,
   9.070070439257135,
   9.025489547622477,
   8.980731417560298,
   8.935798569141607,
   8.89069348942027,
   8.845418632925979,
   8.799976422147907,
   8.754369248009136,
   8.708599470332075,
   8.662669418295046,
   8.61658139088016,
   8.57033765731266,
   8.523940457491928,
   8.477392002414177,
   8.430694474587147,
   8.383850028436767,
   8.33686079070604,
   8.28972886084623,
   8.242456311400469,
   8.195045188379897,
   8.14749751163252,
   8.099815275204774,
   8.052000447696017,
   8.004054972605976,
   7.955980768671311,
   7.907779730215306,
   7.859453727450769,
   7.8110046068164305,
   7.762434191286676,
   7.713744280678765,
   7.664936651953664,
   7.616013059510521,
   7.566975235474833,
   7.517824889980407,
   7.468563711445131,
   7.41919336684066,
   7.369715501955984,
   7.320131741655033,
   7.270443690128246,
   7.22065293113824,
   7.170761028259549,
   7.120769525112495,
   7.0706799455911975,
   7.0204937940857715,
   6.97021255569868,
   6.919837696455343,
   6.869370663508906,
   6.8188128853392636,
   6.768165771946307,
   6.717430715037377,
   6.666609088208946,
   6.615702247122523,
   6.564711529674707,
   6.513638256161485,
   6.46248372943662,
   6.411249235064213,
   6.359936041465344,
   6.308545400058784,
   6.2570785453957205,
   6.205536695288466,
   6.153921050933109,
   6.102232797025993,
   6.050473101874072,
   5.998643117498944,
   5.946743979734601,
   5.894776808318753,
   5.842742706977657,
   5.790642763504361,
   5.738478049830264,
   5.686249622089838,
   5.6339585206784815,
   5.581605770303255,
   5.529192380026469,
   5.476719343301893,
   5.424187638003433,
   5.3715982264461095,
   5.318952055399127,
   5.266250056090757,
   5.213493144204899,
   5.160682219868916,
   5.107818167632558,
   5.054901856437559,
   5.0019341395775925,
   4.948915854648132,
   4.8958478234857115,
   4.842730852096541,
   4.789565730572716,
   4.736353232996962,
   4.683094117333991,
   4.629789125308191,
   4.5764389822666205,
   4.523044397026297,
   4.469606061704616,
   4.416124651531661,
   4.362600824642802,
   4.3090352218501335,
   4.25542846639064,
   4.201781163649176,
   4.148093900853716,
   4.094367246740239,
   4.0406017511841155,
   3.986797944794572,
   3.9329563384681743,
   3.879077422897002,
   3.825161668026274,
   3.771209522455812,
   3.7172214127787417,
   3.663197742850072,
   3.6091388929767865,
   3.555045219019966,
   3.500917051398209,
   3.446754693980146,
   3.3925584228523693,
   3.338328484947059,
   3.2840650965117786,
   3.229768441401371,
   3.175438669169402,
   3.1210758929335585,
   3.0666801869860993,
   3.0122515841165907,
   2.95779007261005,
   2.9032955928785547,
   2.848768033679198,
   2.7942072278648933,
   2.7396129476077435,
   2.684984899026787,
   2.630322716143152,
   2.575625954075563,
   2.5208940813780902,
   2.4661264714090305,
   2.4113223926057326,
   2.356480997523655,
   2.3016013104802258,
   2.246682213621788,
   2.191722431210823,
   2.1367205119017836,
   2.0816748087449035,
   2.026583456622939,
   1.9714443467866918,
   1.9162550981111917,
   1.861013024643843,
   1.8057150989584017,
   1.7503579107628677,
   1.6949376201340198,
   1.6394499046646478,
   1.5838898997100135,
   1.528252130804624,
   1.4725304371872026,
   1.4167178852163727,
   1.3608066702785742,
   1.3047880055775505,
   1.248651995945134,
   1.1923874945179012,
   1.1359819397741209,
   1.0794211700069622,
   1.0226892118085091,
   0.9657680385336778,
   0.9086372939789416,
   0.8512739756145475,
   0.7936520706084024,
   0.7357421365198351,
   0.6775108168494409,
   0.6189202795123117,
   0.559927563628268,
   0.5004838166251955,
   0.44053339929919616,
   0.38001283085468396,
   0.3188495386255043,
   0.25696036755187085,
   0.1942497917074105,
   0.13060775302415767,
   0.06590702909754424,
   -4.567939496701585e-20
  ],
  "T_lam1": [
   1.0,
   1.257643219545505,
   1.5285487916184115,
   1.8113163781736124,
   2.10448945894602,
   2.4065942777621707,
   2.7161732504264697,
   3.031812310730259,
   3.3521621766660314,
   3.6759538904595135,
   4.002009228265253,
   4.329246706043876,
   4.656683950999345,
   4.983437187599338,
   5.3087185258164125,
   5.631831654981538,
   5.95216645324377,
   6.2691929296292574,
   6.582454829137548,
   6.891563154554998,
   7.196189793089507,
   7.496061381620205,
   7.790953500580035,
   8.080685252091548,
   8.365114251615724,
   8.644132042707083,
   8.917659930235358,
   9.185645217520761,
   9.448057826276598,
   9.704887274264895,
   9.956139983497096,
   10.201836891133885,
   10.442011335551308,
   10.676707191027822,
   10.905977225932705,
   11.129881660980177,
   11.348486905928228,
   11.561864454950433,
   11.77008992273052,
   11.97324220507757,
   12.17140274950948,
   12.364654922785546,
   12.553083463780544,
   12.736774011381357,
   12.915812698248025,
   13.090285802342379,
   13.260279449058597,
   13.425879357638792,
   13.587170626304406,
   13.744237551200058,
   13.89716347483715,
   14.04603066024603,
   14.190920187507311,
   14.331911869739407,
   14.469084185977923,
   14.602514228698364,
   14.732277664011015,
   14.85844870280136,
   14.981100081303946,
   15.10030304978599,
   15.216127368182763,
   15.328641307672173,
   15.437911657303438,
   15.544003734907008,
   15.646981401610828,
   15.74690707937461,
   15.843841771029208,
   15.93784508237474,
   16.028975245949113,
   16.117289146129856,
   16.202842345276718,
   16.285689110662066,
   16.365882441970065,
   16.443474099176186,
   16.51851463064473,
   16.59105340130537,
   16.66113862078975,
   16.72881737142709,
   16.794135636013188,
   16.85713832528061,
   16.91786930500997,
   16.97637142273214,
   17.03268653398055,
   17.086855528060426,
   17.138918353308593,
   17.188914041823427,
   17.23688073364965,
   17.282855700407072,
   17.32687536835626,
   17.368975340897244,
   17.4091904205004,
   17.447554630070908,
   17.484101233750263,
   17.518862757160026,
   17.551871007094608,
   17.583157090670777,
   17.612751433942968,
   17.64068379999402,
   17.666983306511646,
   17.691678442861704,
   17.714797086669343,
   17.736366519919805,
   17.756413444590493,
   17.77496399782641,
   17.792043766670723,
   17.807677802362633,
   17.821890634214313,
   17.8347062830788,
   17.846148274420607,
   17.85623965100046,
   17.865002985185683,
   17.872460390897263,
   17.878633535204653,
   17.883543649578908,
   17.887211540814757,
   17.88965760163152,
   17.890901820964228,
   17.890963793951226,
   17.88986273163231,
   17.887617470363196,
   17.884246480956453,
   17.879767877557622,
   17.8741994262644,
   17.86755855349811,
   17.859862354133938,
   17.851127599398765,
   17.841370744543475,
   17.830607936297096,
   17.818855020109602,
   17.80612754719029,
   17.792440781348084,
   17.77780970564016,
   17.762249028834947,
   17.745773191695378,
   17.728396373088174,
   17.710132495924533,
   17.690995232937656,
   17.670998012302228,
   17.65015402310071,
   17.62847622064241,
   17.605977331633888,
   17.582669859220395,
   17.55856608788192,
   17.533678088204056,
   17.50801772152107,
   17.48159664443625,
   17.4544263132234,
   17.42651798811285,
   17.39788273746587,
   17.368531441840595,
   17.33847479795287,
   17.30772332253521,
   17.276287356096876,
   17.244177066588083,
   17.211402452971218,
   17.17797334870176,
   17.143899425121674,
   17.109190194767848,
   17.073855014597978,
   17.03790308913648,
   17.00134347354265,
   16.964185076603375,
   16.926436663652588,
   16.888106859419576,
   16.849204150808177,
   16.80973688960888,
   16.7697132951457,
   16.729141456859704,
   16.688029336831004,
   16.646384772240896,
   16.604215477775895,
   16.561529047975206,
   16.518332959523324,
   16.474634573489134,
   16.430441137513153,
   16.385759787944203,
   16.340597551926958,
   16.294961349441767,
   16.24885799529789,
   16.202294201081592,
   16.155276577060175,
   16.107811634043177,
   16.05990578520194,
   16.01156534784852,
   15.96279654517516,
   15.913605507955268,
   15.863998276206978,
   15.813980800820216,
   15.763558945148265,
   15.712738486564705,
   15.66152511798672,
   15.609924449365487,
   15.557942009144638,
   15.505583245687516,
   15.452853528674058,
   15.39975815046806,
   15.346302327455593,
   15.292491201355249,
   15.238329840500967,
   15.183823241098114,
   15.128976328453458,
   15.073793958179687,
   15.018280917375138,
   14.962441925779281,
   14.906281636904623,
   14.849804639145814,
   14.793015456864884,
   14.735918551457148,
   14.67851832239323,
   14.620819108241383,
   14.562825187669077,
   14.504540780424744,
   14.445970048300023,
   14.38711709607302,
   14.327985972432973,
   14.26858067088686,
   14.208905130648223,
   14.148963237508758,
   14.088758824692974,
   14.028295673696348,
   13.967577515107338,
   13.906608029413658,
   13.845390847793059,
   13.783929552889166,
   13.72222767957245,
   13.660288715686907,
   13.598116102782582,
   13.535713236834368,
   13.473083468947298,
   13.410230106048699,
   13.34715641156739,
   13.28386560610037,
   13.220360868067047,
   13.156645334351479,
   13.09272210093275,
   13.028594223503791,
   12.964264718078857,
   12.899736561589911,
   12.83501269247218,
   12.77009601123898,
   12.704989381046243,
   12.639695628246692,
   12.574217542934118,
   12.50855787947778,
   12.442719357047212,
   12.376704660127592,
   12.310516439025873,
   12.244157310367804,
   12.177629857586108,
   12.110936631399857,
   12.044080150285321,
   11.977062900938364,
   11.90988733872355,
   11.842555888140366,
   11.775070943230798,
   11.70743486802983,
   11.639649996982817,
   11.571718635360277,
   11.503643059665256,
   11.435425518033306,
   11.367068230625193,
   11.298573390012463,
   11.229943161555928,
   11.16117968377722,
   11.09228506872339,
   11.023261402324815,
   10.954110744746279,
   10.884835130731458,
   10.815436569940818,
   10.745917047282953,
   10.676278523239466,
   10.606522934183442,
   10.536652192691465,
   10.466668187849361,
   10.396572785551536,
   10.32636782879406,
   10.256055137961418,
   10.185636511106987,
   10.115113724227196,
   10.04448853152942,
   9.973762665693483,
   9.902937838126872,
   9.8320157392135,
   9.76099803855607,
   9.689886385211931,
   9.618682407922357,
   9.547387715335201,
   9.4760038962208,
   9.404532519681068,
   9.33297513535161,
   9.261333273596811,
   9.189608445697633,
   9.117802144032133,
   9.045915842248364,
   8.973950995429606,
   8.901909040251619,
   8.829791395131817,
   8.757599460369955,
   8.685334618280288,
   8.61299823331471,
   8.540591652176733,
   8.468116203925906,
   8.395573200072343,
   8.322963934660999,
   8.250289684345317,
   8.177551708449721,
   8.104751249020698,
   8.03188953086573,
   7.9589677615798,
   7.885987131558745,
   7.812948813998966,
   7.739853964882791,
   7.666703722948797,
   7.593499209646852,
   7.520241529075814,
   7.446931767904812,
   7.373570995275877,
   7.300160262687594,
   7.226700603858606,
   7.153193034569906,
   7.07963855248475,
   7.0060381369449685,
   6.932392748742234,
   6.85870332986296,
   6.784970803205095,
   6.711196072265192,
   6.637380020793844,
   6.563523512417397,
   6.489627390223729,
   6.415692476309612,
   6.341719571286825,
   6.26770945374416,
   6.193662879661708,
   6.11958058177384,
   6.045463268876538,
   5.971311625074321,
   5.897126308961397,
   5.822907952730891,
   5.748657161205271,
   5.674374510779899,
   5.600060548270796,
   5.525715789656018,
   5.4513407186987655,
   5.376935785438262,
   5.30250140453243,
   5.228037953433707,
   5.153545770376476,
   5.079025152150857,
   5.0044763516337465,
   4.929899575042731,
   4.855294978873146,
   4.780662666471451,
   4.70600268419037,
   4.631315017061745,
   4.556599583912105,
   4.481856231832875,
   4.407084729902117,
   4.332284762036363,
   4.257455918830379,
   4.182597688217481,
   4.107709444753954,
   4.032790437296585,
   3.957839774801802,
   3.882856409927233,
   3.807839120060162,
   3.732786485331511,
   3.657696863095694,
   3.582568358265274,
   3.507398788780903,
   3.432185645369559,
   3.3569260445934743,
   3.2816166740143053,
   3.206253728086583,
   3.130832833145747,
   3.05534895956029,
   2.9797963187671206,
   2.904168242491238,
   2.828457040952488,
   2.752653836265482,
   2.676748366522273,
   2.6007287551834772,
   2.5245812393580045,
   2.448289849278649,
   2.371836029724307,
   2.295198192222697,
   2.2183511844921764,
   2.14126566061506,
   2.0639073317011585,
   1.9862360720591967,
   1.9082048498170212,
   1.8297584430656049,
   1.7508318923108024,
   1.6713486264032247,
   1.5912181808979735,
   1.510333403089894,
   1.4285670040699607,
   1.345767270899228,
   1.2617526852216252,
   1.1763050986677515,
   1.0891609750430684,
   1.0
  ],
  "T_lam1_tolman": [
   7.088812050083354,
   8.082698814299839,
   9.08766584172083,
   10.09604584521234,
   11.10141653941501,
   12.098519063863098,
   13.083138810793583,
   14.051971056549347,
   15.002486105289641,
   15.932802707797782,
   16.84157428844563,
   17.72788971139059,
   18.591188590879323,
   19.431190179501492,
   20.247834396977872,
   21.041233403203787,
   21.81163214316347,
   22.55937641265398,
   23.284887158758554,
   23.98863990562001,
   24.67114836631199,
   25.332951456455536,
   25.97460306103822,
   26.596664022143997,
   27.199695913124952,
   27.7842562460697,
   28.35089482642505,
   28.9001510234767,
   29.432551770073747,
   29.948610141251066,
   30.448824390770262,
   30.933677348331557,
   31.403636099365595,
   31.8591518847602,
   32.30066017032758,
   32.72858084584555,
   33.143318521585954,
   33.54526289674786,
   33.93478917945168,
   34.31225854216593,
   34.67801859983296,
   35.03240390068873,
   35.375736421967424,
   35.70832606444345,
   36.03047114118247,
   36.342458856982,
   36.64456577596312,
   36.93705827536793,
   37.22019298432785,
   37.4942172067378,
   37.759369327760375,
   38.01587920375939,
   38.26396853568118,
   38.50385122606924,
   38.735733720024655,
   38.959815330519234,
   39.176288548536256,
   39.38533933856161,
   39.58714741997912,
   39.78188653494114,
   39.969724703294034,
   40.15082446513732,
   40.325343111588964,
   40.493432904318624,
   40.65524128439535,
   40.8109110709801,
   40.96058065037362,
   41.1043841559116,
   41.24245163917682,
   41.3749092329785,
   41.501879306527265,
   41.623480613214056,
   41.73982843138046,
   41.85103469844888,
   41.95720813876129,
   42.058454385457445,
   42.154876096705095,
   42.2465730665787,
   42.33364233086625,
   42.416178268068876,
   42.49427269584334,
   42.56801496312323,
   42.63749203814224,
   42.702788592569945,
   42.763987081959094,
   42.82116782269203,
   42.87440906560389,
   42.923787066449684,
   42.9693761533739,
   43.01124879153152,
   43.049475645002055,
   43.08412563612966,
   43.115266002415424,
   43.14296235108112,
   43.16727871141667,
   43.18827758501836,
   43.206019994017836,
   43.220565527397795,
   43.23197238548475,
   43.24029742270243,
   43.24559618866965,
   43.247922967716626,
   43.24733081689353,
   43.243871602539585,
   43.237596035478106,
   43.22855370489901,
   43.216793110987645,
   43.20236169635589,
   43.18530587632572,
   43.16567106812138,
   43.14350171901021,
   43.118841333442624,
   43.09173249923233,
   43.062216912817696,
   43.03033540364332,
   42.99612795769865,
   42.95963374024874,
   42.92089111779066,
   42.87993767926742,
   42.83681025656963,
   42.79154494435391,
   42.74417711920548,
   42.694741458171215,
   42.64327195668815,
   42.589801945931434,
   42.53436410960421,
   42.476990500197736,
   42.41771255470467,
   42.356561109899765,
   42.293566417080584,
   42.22875815638132,
   42.16216545063894,
   42.093816878834595,
   42.0237404891258,
   41.95196381148492,
   41.87851386995804,
   41.80341719455825,
   41.7266998328066,
   41.64838736093327,
   41.56850489475126,
   41.48707710021411,
   41.40412820366891,
   41.31968200181525,
   41.233761871380274,
   41.14639077851987,
   41.057591287955205,
   40.967385571853875,
   40.87579541846416,
   40.782842240510824,
   40.688547083360575,
   40.5929306329645,
   40.496013223585486,
   40.397814845317036,
   40.29835515140089,
   40.19765346534964,
   40.09572878788081,
   39.99259980366845,
   39.888284887918154,
   39.782802112770874,
   39.676169253541254,
   39.56840379479555,
   39.45952293627412,
   39.349543598663324,
   39.238482429221584,
   39.12635580726396,
   39.013179849509704,
   38.898970415296766,
   38.78374311166748,
   38.667513298329126,
   38.550296092493284,
   38.43210637359739,
   38.31295878791211,
   38.192867753037824,
   38.07184746229349,
   37.9499118890011,
   37.82707479066841,
   37.70334971307343,
   37.57874999425292,
   37.453288768398,
   37.32697896965935,
   37.19983333586456,
   37.071864412150056,
   36.943084554510136,
   36.81350593326519,
   36.68314053645154,
   36.55200017313486,
   36.42009647664943,
   36.28744090776515,
   36.15404475778426,
   36.01991915156966,
   35.885075050506735,
   35.749523255400334,
   35.61327440930871,
   35.476339000317346,
   35.33872736424611,
   35.200449687312606,
   35.061516008723686,
   34.921936223219525,
   34.78172008356238,
   34.64087720297272,
   34.499417057514286,
   34.357348988429386,
   34.214682204425486,
   34.07142578391454,
   33.927588677206195,
   33.783179708655794,
   33.63820757876865,
   33.49268086626148,
   33.34660803008188,
   33.199997411387315,
   33.05285723548415,
   32.90519561372791,
   32.75702054538582,
   32.60833991946215,
   32.459161516487676,
   32.30949301027388,
   32.159341969632685,
   32.008715860062715,
   31.857622045402717,
   31.70606778945301,
   31.554060257565578,
   31.401606518203756,
   31.248713544471855,
   31.095388215615884,
   30.941637318495555,
   30.787467549028563,
   30.632885513607665,
   30.477897730491083,
   30.32251063116697,
   30.16673056169248,
   30.010563784007857,
   29.854016477226434,
   29.69709473890066,
   29.53980458626505,
   29.382151957456337,
   29.22414271271138,
   29.065782635543396,
   28.907077433896845,
   28.74803274128158,
   28.588654117886506,
   28.42894705167349,
   28.26891695945157,
   28.108569187932247,
   27.947909014765976,
   27.78694164956045,
   27.62567223488087,
   27.464105847232887,
   27.30224749802809,
   27.14010213453298,
   26.977674640801276,
   26.814969838590194,
   26.651992488260948,
   26.48874728966373,
   26.325238882998075,
   26.161471849706203,
   25.997450713255688,
   25.833179940004502,
   25.66866394000345,
   25.503907067794852,
   25.338913623197715,
   25.173687852079812,
   25.00823394711683,
   24.842556048538945,
   24.676658244865045,
   24.510544573624674,
   24.34421902206831,
   24.177685527865762,
   24.01094797979328,
   23.844010218409377,
   23.676876036719687,
   23.509549180830994,
   23.342033350594782,
   23.17433220024022,
   23.006449338997207,
   22.838388331709215,
   22.67015269943645,
   22.501745920049398,
   22.33317142881289,
   22.164432618960927,
   21.99553284226249,
   21.82647540957828,
   21.657263591408896,
   21.48790061843427,
   21.318389682044767,
   21.148733934863955,
   20.978936491263305,
   20.80900042786887,
   20.63892878406012,
   20.46872456246119,
   20.298390729424398,
   20.127930215506552,
   19.957345915937776,
   19.78664069108333,
   19.615817366898337,
   19.444878735375596,
   19.27382755498664,
   19.10266655111613,
   18.931398416489607,
   18.760025811594982,
   18.588551365097462,
   18.41697767424845,
   18.245307305288186,
   18.07354279384245,
   17.90168664531323,
   17.729741335263714,
   17.55770930979728,
   17.385592985931094,
   17.213394751963893,
   17.04111696783837,
   16.86876196549808,
   16.69633204923896,
   16.523829496055512,
   16.35125655598159,
   16.178615452426584,
   16.005908382505076,
   15.833137517362688,
   15.660305002495923,
   15.487412958067104,
   15.31446347921403,
   15.141458636354361,
   14.968400475484666,
   14.795291018474114,
   14.622132263352459,
   14.448926184592535,
   14.275674733386614,
   14.102379837916786,
   13.929043403618781,
   13.755667313439,
   13.582253428084234,
   13.408803586263685,
   13.235319604922337,
   13.061803279465401,
   12.888256383972434,
   12.714680671400469,
   12.541077873774706,
   12.367449702365384,
   12.193797847849092,
   12.020123980452498,
   11.846429750076279,
   11.672716786396213,
   11.498986698938674,
   11.3252410771263,
   11.15148149028996,
   10.977709487641626,
   10.80392659820246,
   10.630134330679226,
   10.456334173281222,
   10.282527593468304,
   10.10871603761983,
   9.93490093061171,
   9.761083675287761,
   9.587265651808693,
   9.413448216859738,
   9.239632702694914,
   9.065820415992574,
   8.89201263649245,
   8.718210615380537,
   8.544415573381633,
   8.37062869851383,
   8.196851143450871,
   8.023084022429341,
   7.849328407626284,
   7.675585324919002,
   7.501855748921526,
   7.328140597170078,
   7.154440723302165,
   6.980756909036304,
   6.807089854711393,
   6.63344016807844,
   6.459808350948595,
   6.286194783178771,
   6.112599703306587,
   5.939023184908963,
   5.765465107426942,
   5.591925119728909,
   5.41840259402115,
   5.244896566770787,
   5.0714056619649694,
   4.897927990118559,
   4.724461013716458,
   4.551001365884525,
   4.377544603524752,
   4.2040848682047836,
   4.030614416732171,
   3.8571229670873457,
   3.6835967821080793,
   3.5100173799300958,
   3.3363597122139277,
   3.1625895820569396,
   2.988659973456544,
   2.8145058185790086,
   2.640036515332438,
   2.465125190258878,
   2.2895932226259372,
   2.1131878070114145,
   1.9355491614969573,
   1.7561620698808824,
   1.57428316653947,
   1.3888294843901068,
   1.1982025983398628,
   1.0
  ],
  "T_lam1_balanced": [
   1.0,
   1.2605693663186672,
   1.5385071854403098,
   1.8330717323417625,
   2.1433786792622613,
   2.4684266342216374,
   2.8071233734414633,
   3.158311643978095,
   3.5207936174750025,
   3.893353301509298,
   4.27477643904365,
   4.663867632135735,
   5.059464602403712,
   5.46044964236709,
   5.865758417677052,
   6.274386352638175,
   6.6853928745368565,
   7.097903811367344,
   7.511112238027094,
   7.924278053074107,
   8.336726546182364,
   8.747846189203731,
   9.157085854134236,
   9.563951631434366,
   9.968003393549846,
   10.368851222077883,
   10.766151793354451,
   11.159604796529578,
   11.548949440447949,
   11.933961090724102,
   12.3144480660599,
   12.690248612819273,
   13.061228068860435,
   13.427276221335209,
   13.788304858330262,
   14.144245510594763,
   14.495047376958393,
   14.840675425198006,
   15.181108658902177,
   15.516338540169842,
   15.846367557653073,
   16.171207929413903,
   16.490880430275247,
   16.805413333593602,
   17.11484145797708,
   17.419205309830865,
   17.718550313264,
   18.01292611943135,
   18.30238598796647,
   18.586986233725906,
   18.8667857326131,
   19.141845480771195,
   19.412228201928134,
   19.67799799813961,
   19.93922003960626,
   20.19596028964094,
   20.44828526122922,
   20.69626180196463,
   20.939956904449826,
   21.1794375395363,
   21.41477051003364,
   21.646022322752223,
   21.873259076955517,
   22.09654636749066,
   22.315949201038926,
   22.531531924085435,
   22.743358161348734,
   22.951490763539166,
   23.155991763429483,
   23.356922339325656,
   23.55434278511885,
   23.748312486183817,
   23.9388899004644,
   24.126132544155105,
   24.310096981448588,
   24.4908388178743,
   24.668412696802264,
   24.842872298731,
   25.014270343018147,
   25.18265859174811,
   25.3480878554636,
   25.510608000516232,
   25.670267957817845,
   25.8271157327974,
   25.981198416388914,
   26.132562196895094,
   26.281252372587996,
   26.427313364923148,
   26.570788732257462,
   26.711721183972966,
   26.850152594919845,
   26.98612402010181,
   27.11967570953581,
   27.250847123225785,
   27.379676946197552,
   27.506203103547985,
   27.630462775467716,
   27.752492412201168,
   27.8723277489129,
   27.990003820432896,
   28.105554975857366,
   28.21901489298468,
   28.3304165925693,
   28.43979245237875,
   28.547174221041455,
   28.652593031675256,
   28.75607941528789,
   28.857663313942812,
   28.9573740936852,
   29.055240557223858,
   29.15129095636636,
   29.245553004205604,
   29.338053887056727,
   29.428820276144425,
   29.517878339041086,
   29.605253750856964,
   29.69097170518417,
   29.775056924796548,
   29.85753367210798,
   29.938425759392203,
   30.017756558767175,
   30.095549011947437,
   30.171825639768308,
   30.246608551485544,
   30.319919453854546,
   30.391779659993176,
   30.462210098032394,
   30.53123131955888,
   30.598863507853988,
   30.665126485933314,
   30.730039724391247,
   30.793622349054797,
   30.855893148450942,
   30.916870581091946,
   30.976572782582746,
   31.035017572554683,
   31.092222461429763,
   31.148204657019484,
   31.202981070962405,
   31.256568325004324,
   31.308982757124994,
   31.36024042751539,
   31.410357124409074,
   31.459348369771522,
   31.507229424851033,
   31.55401529559472,
   31.599720737933037,
   31.64436026293642,
   31.68794814184712,
   31.730498410989668,
   31.772024876563034,
   31.812541119317633,
   31.852060499120157,
   31.890596159409196,
   31.92816103154451,
   31.964767839052755,
   32.000429101772376,
   32.0351571399003,
   32.068964077943086,
   32.10186184857493,
   32.133862196405076,
   32.164976681656995,
   32.19521668376155,
   32.224593404866596,
   32.253117873264976,
   32.280800946743256,
   32.307653315853145,
   32.33368550710764,
   32.35890788610388,
   32.383330660574664,
   32.406963883370324,
   32.42981745537295,
   32.45190112834457,
   32.473224507711144,
   32.49379705528381,
   32.513628091919166,
   32.53272680012019,
   32.55110222657903,
   32.56876328466351,
   32.58571875684857,
   32.60197729709403,
   32.617547433170095,
   32.63243756893199,
   32.64665598654482,
   32.660210848660036,
   32.67311020054465,
   32.68536197216451,
   32.69697398022254,
   32.70795393015323,
   32.71830941807439,
   32.728047932697336,
   32.737176857196225,
   32.74570347103791,
   32.75363495177297,
   32.76097837678901,
   32.76774072502709,
   32.773928878662105,
   32.77954962474841,
   32.78460965683026,
   32.789115576519784,
   32.793073895041616,
   32.79649103474579,
   32.799373330589404,
   32.801727031587724,
   32.80355830223563,
   32.8048732238998,
   32.80567779618253,
   32.80597793825775,
   32.805779490179745,
   32.805088214165316,
   32.80390979585001,
   32.802249845518745,
   32.80011389931165,
   32.7975074204054,
   32.79443580017095,
   32.79090435930749,
   32.786918348953954,
   32.782482951777794,
   32.77760328304197,
   32.7722843916503,
   32.76653126117179,
   32.76034881084422,
   32.75374189655798,
   32.74671531181705,
   32.73927378868638,
   32.73142199871405,
   32.723164553837506,
   32.714506007270714,
   32.705450854373,
   32.69600353349997,
   32.68616842683667,
   32.675949861213525,
   32.66535210890485,
   32.6543793884107,
   32.643035865221904,
   32.631325652568606,
   32.619252812152666,
   32.606821354863776,
   32.594035241479894,
   32.58089838335168,
   32.567414643071544,
   32.55358783512704,
   32.53942172653899,
   32.524920037484314,
   32.510086441903674,
   32.49492456809404,
   32.47943799928613,
   32.463630274206864,
   32.44750488762688,
   32.43106529089297,
   32.414314892445525,
   32.397257058320996,
   32.379895112639176,
   32.36223233807541,
   32.34427197631749,
   32.32601722850726,
   32.30747125566666,
   32.28863717910821,
   32.26951808082956,
   32.25011700389223,
   32.23043695278383,
   32.21048089376409,
   32.19025175519395,
   32.16975242784756,
   32.148985765207065,
   32.12795458373947,
   32.106661663155414,
   32.085109746649344,
   32.06330154112079,
   32.041239717375866,
   32.018926910308956,
   31.99636571906366,
   31.973558707172455,
   31.950508402674583,
   31.92721729821128,
   31.90368785109767,
   31.879922483370567,
   31.855923581811314,
   31.831693497942712,
   31.80723454799923,
   31.782549012869303,
   31.75763913800884,
   31.73250713332463,
   31.70715517302665,
   31.68158539544774,
   31.655799902829646,
   31.629800761073707,
   31.603589999454886,
   31.577169610297492,
   31.550541548610983,
   31.523707731684034,
   31.496670038635102,
   31.469430309917502,
   31.44199034677701,
   31.41435191065973,
   31.38651672256812,
   31.358486462362745,
   31.330262768007195,
   31.301847234753723,
   31.27324141426667,
   31.24444681368101,
   31.21546489459283,
   31.186297071978732,
   31.15694471304076,
   31.12740913597347,
   31.09769160864954,
   31.067793347220107,
   31.03771551462596,
   31.00745921901548,
   30.97702551206501,
   30.946415387197302,
   30.91562977769306,
   30.884669554692394,
   30.853535525077426,
   30.822228429235643,
   30.79074893869522,
   30.7590976536281,
   30.727275100214825,
   30.695281727865247,
   30.66311790628904,
   30.63078392240967,
   30.598279977115446,
   30.56560618184099,
   30.5327625549725,
   30.499749018069704,
   30.466565391897696,
   30.433211392261462,
   30.399686625635844,
   30.365990584583756,
   30.332122642955355,
   30.298082050860838,
   30.263867929409628,
   30.229479265208802,
   30.194914904613654,
   30.160173547723577,
   30.125253742116502,
   30.090153876315682,
   30.054872172982666,
   30.019406681830997,
   29.983755272255443,
   29.947915625672458,
   29.911885227567854,
   29.875661359248884,
   29.83924108929842,
   29.802621264730128,
   29.765798501844575,
   29.72876917678728,
   29.691529415811114,
   29.654075085246806,
   29.61640178118672,
   29.578504818888625,
   29.540379221907784,
   29.502019710967197,
   29.463420692577532,
   29.42457624741966,
   29.385480118504198,
   29.346125699123654,
   29.306506020613607,
   29.266613739939956,
   29.226441127128997,
   29.18598005255781,
   29.145221974116552,
   29.104157924258487,
   29.06277849694267,
   29.021073834472165,
   28.979033614221553,
   28.936647035236966,
   28.893902804678188,
   28.85078912405509,
   28.807293675188742,
   28.76340360580048,
   28.719105514598997,
   28.67438543569485,
   28.629228822122855,
   28.583620528193443,
   28.53754479032359,
   28.490985205913457,
   28.443924709734915,
   28.396345547180044,
   28.34822924357841,
   28.299556568628397,
   28.250307494796644,
   28.200461148315245,
   28.14999575114585,
   28.098888551974838,
   28.04711574395005,
   27.99465236645754,
   27.941472187758478,
   27.887547564750534,
   27.83284927547285,
   27.777346319225114,
   27.72100567830311,
   27.663792034348635,
   27.60566743115218,
   27.54659087441614,
   27.486517857471828,
   27.425399800246506,
   27.363183386921147,
   27.299809785783246,
   27.2352137329287,
   27.16932246004843
  ]
 }
}

==> anc/results/tables.tex <==
% generated by make_figures.py from results/cases.json
% --- Table I: zero-heat-flux model ---
$(0.50,\,0.20)$ & yes & $6.7\times10^{-3}$ & $1.4064$ \\
$(0.00,\,0.20)$ & yes & $5.1\times10^{-3}$ & $1.0545$ \\
$(0.50,\,0.00)$ & no & $0.0294$ & $1.2122$ \\
$(0.90,\,0.00)$ & no & $0.318$ & $4.8905$ \\
% --- Table II: heat-conducting model ---
$(0.50,\,0.20)$ & $1.3737$ & $1.5538$ & $1.6463$ & $0.25$ & $0.0468$ \\
$(0.00,\,0.20)$ & $1.0480$ & $1.0236$ & $1.0792$ & $0.16$ & $3.4\times10^{-4}$ \\
$(0.50,\,0.00)$ & $1.1551$ & $1.1872$ & $1.2623$ & $0.25$ & $0.0999$ \\
$(0.90,\,0.00)$ & $2.7121$ & $3.5280$ & $5.4167$ & $0.81$ & $1.20$ \\
% --- Table III: benchmark values ---
$(0.50,\,0.20)$ & zero heat flux & $1.1251230794$ & --- \\
 & $\lambda\to0$ & $1.0989964156$ & $0.3524620174$ \\
 & $\lambda=1$, equal $T$ & $1.2430579693$ & $0.6040617562$ \\
 & $\lambda=1$, equal $T/\gamma$ & $1.3170769785$ & $0.7343134427$ \\
\hline
$(0.00,\,0.20)$ & zero heat flux & $-0.5624246334$ & --- \\
 & $\lambda\to0$ & $-0.5589162434$ & $-0.0702574253$ \\
 & $\lambda=1$, equal $T$ & $-0.5459249467$ & $-0.0137027569$ \\
 & $\lambda=1$, equal $T/\gamma$ & $-0.5755831824$ & $-0.1413348957$ \\
\hline
$(0.50,\,0.00)$ & zero heat flux & $1.6163281523$ & --- \\
 & $\lambda\to0$ & $1.5401690424$ & $0.3274937446$ \\
 & $\lambda=1$, equal $T$ & $1.5829515014$ & $0.4376997796$ \\
 & $\lambda=1$, equal $T/\gamma$ & $1.6830007406$ & $0.6906176419$ \\
\hline
$(0.90,\,0.00)$ & zero heat flux & $11.7372012758$ & --- \\
 & $\lambda\to0$ & $6.5090520533$ & $3.7209313138$ \\
 & $\lambda=1$, equal $T$ & $8.4672519975$ & $5.8613934413$ \\
 & $\lambda=1$, equal $T/\gamma$ & $13.0000912188$ & $10.7664903291$ \\


==> anc/results/thermal.json <==
{
 "inv_mu2": [
  [
   0.5,
   1.0724858311006689,
   1.1547005383792517
  ],
  [
   0.9,
   2.155055445321685,
   2.294157338705618
  ],
  [
   0.99,
   27.169322460055874,
   7.088812050083354
  ]
 ],
 "dT_scan": [
  {
   "v": 0.5,
   "lam": 1.0,
   "Br": 0.25,
   "dT_equal": 0.09988175494250995,
   "R_equal": 1.1872136260846808,
   "dT_balanced": 0.061619599243105894,
   "T2_balanced": 1.0724858311006071
  },
  {
   "v": 0.5,
   "lam": 3.0,
   "Br": 0.08333333333333333,
   "dT_equal": 0.05291262174830935,
   "R_equal": 1.2547458898279629,
   "dT_balanced": 0.017066567319373727,
   "T2_balanced": 1.0724858311005736
  },
  {
   "v": 0.5,
   "lam": 10.0,
   "Br": 0.025,
   "dT_equal": 0.0370035241575728,
   "R_equal": 1.5286595764658788,
   "dT_balanced": 0.003637952575781478,
   "T2_balanced": 1.0724858311005545
  },
  {
   "v": 0.5,
   "lam": 30.0,
   "Br": 0.008333333333333333,
   "dT_equal": 0.032433614349299145,
   "R_equal": 2.6174799217497045,
   "dT_balanced": 0.0008016556951038201,
   "T2_balanced": 1.072485831100539
  },
  {
   "v": 0.9,
   "lam": 1.0,
   "Br": 0.81,
   "dT_equal": 1.2034440398383448,
   "R_equal": 3.5280216656093333,
   "dT_balanced": 0.5959014657772204,
   "T2_balanced": 2.1550554453216564
  },
  {
   "v": 0.9,
   "lam": 3.0,
   "Br": 0.27,
   "dT_equal": 0.6744946269041832,
   "R_equal": 5.162902783172044,
   "dT_balanced": 0.1486665662776554,
   "T2_balanced": 2.155055445321627
  },
  {
   "v": 0.9,
   "lam": 10.0,
   "Br": 0.081,
   "dT_equal": 0.4599750914585994,
   "R_equal": 10.309467850015016,
   "dT_balanced": 0.02810457411695877,
   "T2_balanced": 2.1550554453212545
  },
  {
   "v": 0.9,
   "lam": 30.0,
   "Br": 0.027000000000000003,
   "dT_equal": 0.3856154415565398,
   "R_equal": 23.72960696088503,
   "dT_balanced": 0.005728030408895357,
   "T2_balanced": 2.155055445320145
  },
  {
   "v": 0.99,
   "lam": 1.0,
   "Br": 0.9801,
   "dT_equal": 16.891079636318505,
   "R_equal": 30.389352374342117,
   "dT_balanced": 5.63665797427598,
   "T2_balanced": 27.16932246004843
  },
  {
   "v": 0.99,
   "lam": 3.0,
   "Br": 0.3267,
   "dT_equal": 8.269341668004257,
   "R_equal": 42.072869450516095,
   "dT_balanced": 0.5170145775325494,
   "T2_balanced": 27.169322460031378
  },
  {
   "v": 0.99,
   "lam": 10.0,
   "Br": 0.09801,
   "dT_equal": 4.704642772258768,
   "R_equal": 74.86570142895715,
   "dT_balanced": null,
   "T2_balanced": null
  },
  {
   "v": 0.99,
   "lam": 30.0,
   "Br": 0.03267,
   "dT_equal": 3.331007884162852,
   "R_equal": 152.98491902019327,
   "dT_balanced": null,
   "T2_balanced": null
  }
 ],
 "balanced_dT": []
}

==> anc/rtc_solver.py <==
import json
import os
import sys
import time
import warnings

import numpy as np
from scipy.integrate import quad, simpson, solve_bvp, solve_ivp
from scipy.optimize import brentq, fsolve

ETA = 1.0
RTOL, ATOL = 1e-12, 1e-14
BVP_TOL = 1e-9
R1, R2 = 1.0, 2.0


def classical(R1, R2, O1, O2):
    A = (O2 * R2**2 - O1 * R1**2) / (R2**2 - R1**2)
    B = R1**2 * R2**2 * (O1 - O2) / (R2**2 - R1**2)
    return A, B, 2.0 * ETA * B


def pn_corrections(R1, R2, O1, O2, lam):
    A, B, Kcl = classical(R1, R2, O1, O2)
    Om = lambda r: A + B / r**2
    I1 = quad(lambda r: Om(r) / r, R1, R2, epsabs=1e-14)[0]
    I2 = quad(lambda r: Om(r)**2 / r, R1, R2, epsabs=1e-14)[0]
    I3 = quad(lambda r: r**-3, R1, R2, epsabs=1e-14)[0]
    IT = quad(lambda r: r * Om(r)**2, R1, R2, epsabs=1e-14)[0]
    ell = np.log(R2 / R1)
    dg = 0.5 * (R1 * O1)**2 - 0.5 * (R2 * O2)**2
    base = (I1**2 / ell + 0.5 * I2) / I3
    k = lam * I1 / (ell * Kcl * I3)
    return dict(I1=I1, I2=I2, I3=I3, IT=IT, ell=ell, zero_flux=1.5 * I2 / I3,
                heat_lam0=base, heat_equal=base + k * IT, heat_tolman=base + k * (IT + dg))


def _zf_integrate(K, R1, R2, O2, dense=False):
    def rhs(r, y):
        s = max(1.0 - (r * y[0])**2, 0.0)
        return [-K / (ETA * r**3) * s**1.5]

    def light_cylinder(r, y):
        return 1.0 - 1e-13 - abs(r * y[0])
    light_cylinder.terminal = True
    return solve_ivp(rhs, [R2, R1], [O2], method='DOP853', rtol=RTOL,
                     atol=ATOL, events=light_cylinder, dense_output=dense)


def solve_zero_flux(R1, R2, O1, O2, npts=801):
    _, _, Kcl = classical(R1, R2, O1, O2)

    def mismatch(K):
        s = _zf_integrate(K, R1, R2, O2)
        if s.status == 1:  # light cylinder
            return np.sign(s.y[0, -1]) * 10.0
        return s.y[0, -1] - O1

    a, b = Kcl - 0.5 * abs(Kcl), Kcl + 0.5 * abs(Kcl)
    fa, fb = mismatch(a), mismatch(b)
    while fa > 0:
        a = a - (b - a)
        fa = mismatch(a)
    while fb < 0:
        b = b + 2 * (b - a)
        fb = mismatch(b)
    K = brentq(mismatch, a, b, xtol=1e-15, rtol=1e-15, maxiter=500)
    s = _zf_integrate(K, R1, R2, O2, dense=True)
    r = np.linspace(R1, R2, npts)
    return dict(K=K, R=K / Kcl, r=r, Omega=s.sol(r)[0], bc_error=abs(s.y[0, -1] - O1))


def _heat_rhs(inertial=True):
    def f(r, Y, p):
        y, Th, M = Y
        KL, KE = p
        c, s, th = np.cosh(y), np.sinh(y), np.tanh(y)
        Om = th / r
        acc = r * c**2 * Om**2
        dy = s * c / r + c * (r * KE * th - KL) / (ETA * r**2)
        dTh = (acc * Th if inertial else 0.0) - c * (KE - Om * KL) / r
        return np.vstack([dy, dTh, acc])
    return f


def wall_temperatures(protocol, R1, R2, O1, O2):
    g1, g2 = 1 / np.sqrt(1 - (R1 * O1)**2), 1 / np.sqrt(1 - (R2 * O2)**2)
    if protocol == 'equal':
        return 1.0, 1.0
    if protocol == 'tolman':
        return g1, g2
    if protocol == 'balanced':
        return 1.0, None
    raise ValueError(protocol)


def solve_heat(R1, R2, O1, O2, lam, protocol='equal', inertial=True,
               nsteps=None, record=False, nodes=200, tol=None):
    tol = BVP_TOL if tol is None else tol
    y1t, y2t = np.arctanh(R1 * O1), np.arctanh(R2 * O2)
    if nsteps is None:
        nsteps = int(40 + 60 * max(abs(y1t), abs(y2t)))
    f = _heat_rhs(inertial)
    path, sol = [], None
    for s in np.linspace(0.02, 1.0, nsteps):
        o1, o2 = np.tanh(s * y1t) / R1, np.tanh(s * y2t) / R2
        T1, T2 = wall_temperatures(protocol, R1, R2, o1, o2)
        if sol is None:
            A, B, Kcl = classical(R1, R2, o1, o2)
            x = np.linspace(R1, R2, nodes)
            t2 = T1 if T2 is None else T2
            Y = np.vstack([np.arctanh(x * (A + B / x**2)),
                           lam * (T1 + (t2 - T1) * (x - R1) / (R2 - R1)), np.zeros_like(x)])
            p = np.array([Kcl, 0.0])
        else:
            x, Y, p = sol.x, sol.y, sol.p

        def bc(a, b, p, o1=o1, o2=o2, T1=T1, T2=T2):
            th2 = lam * (np.exp(b[2]) * T1 if T2 is None else T2)
            return np.array([a[0] - np.arctanh(R1 * o1), b[0] - np.arctanh(R2 * o2),
                             a[1] - lam * T1, b[1] - th2, a[2]])
        with warnings.catch_warnings():
            warnings.simplefilter('ignore')
            new = solve_bvp(f, bc, x, Y, p=p, tol=tol, bc_tol=1e-12, max_nodes=500000)
        if new.status != 0:
            raise RuntimeError(f'collocation failed at O1={o1:.5f}: {new.message}')
        sol = new
        if record:
            path.append((o1, o2, sol.p[0], sol.p[1]))
    return _package(sol, R1, R2, O1, O2, lam, protocol, inertial, path)


def _package(sol, R1, R2, O1, O2, lam, protocol, inertial, path, npts=4001):
    A, B, Kcl = classical(R1, R2, O1, O2)
    KL, KE = sol.p
    r = np.linspace(R1, R2, npts)
    y, Th, M = sol.sol(r)
    yp, Thp, _ = sol.sol.derivative()(r)
    g = np.cosh(y)
    Om = np.tanh(y) / r
    Omp = yp / (g**2 * r) - np.tanh(y) / r**2
    acc = r * g**2 * Om**2
    q = -(Thp - (acc * Th if inertial else 0.0))
    mu = np.exp(-M)
    Trphi = -ETA * g**3 * Omp + g * Om * q
    Trt = -ETA * r**2 * g**3 * Om * Omp + g * q
    res_L = np.max(np.abs(r**3 * Trphi - KL)) / abs(KL)
    res_E = np.max(np.abs(r * Trt - KE)) / max(abs(KE), 1e-300)
    b_rhs = R2 * q[-1] / g[-1] - R1 * q[0] / g[0]
    budget_rel = abs((O1 - O2) * KL - b_rhs) / abs((O1 - O2) * KL)
    Phi = ETA * r**2 * g**4 * Omp**2
    if inertial:
        energy_rel = abs((mu[-1] * r[-1] * q[-1] - r[0] * q[0]) / simpson(mu * Phi * r, x=r) - 1)
    else:
        energy_rel = np.nan
    m = mu if inertial else np.ones_like(r)
    lhs = KE * simpson(m * g / r, x=r)
    rhs = KL * simpson(m * g * Om / r, x=r) + (Th[0] - m[-1] * Th[-1])
    out = dict(R1=R1, R2=R2, O1=O1, O2=O2, lam=lam, protocol=protocol,
               inertial=inertial, KL=float(KL), KE=float(KE), R=float(KL / Kcl),
               Kcl=Kcl, r=r, Omega=Om, Theta=Th, q=q, Phi=Phi, mu=mu, mu2=float(mu[-1]),
               res_L=float(res_L), res_E=float(res_E), budget_rel=float(budget_rel),
               energy_rel=float(energy_rel),
               KE_relation_rel=float(abs(lhs - rhs) / abs(lhs)),
               dOmega_max=float(np.max(np.abs(Om - (A + B / r**2)))),
               Theta_min_interior=float(Th[1:-1].min()), nodes=len(sol.x), path=path)
    if lam > 0:
        T = Th / lam
        out.update(T=T, T1=float(T[0]), T2=float(T[-1]), T_min=float(T.min()),
                   dT_max=float(T.max() - max(T[0], T[-1])), r_Tmax=float(r[np.argmax(T)]),
                   delta=float(T[0] - mu[-1] * T[-1]))
    return out


def homotopy_to_tolman(R1, R2, O1, lam=1.0, steps=40, tol=None):
    tol = BVP_TOL if tol is None else tol
    h = solve_heat(R1, R2, O1, 0.0, lam, 'equal')
    f = _heat_rhs(True)
    x = h['r'][::4]
    y = np.arctanh(x * h['Omega'][::4])
    acc = x * np.cosh(y)**2 * (np.tanh(y) / x)**2
    M = np.concatenate([[0.0], np.cumsum(0.5 * np.diff(x) * (acc[1:] + acc[:-1]))])
    X, Y, p = x, np.vstack([y, h['Theta'][::4], M]), np.array([h['KL'], h['KE']])
    g1 = 1 / np.sqrt(1 - (R1 * O1)**2)
    sol = None
    for s in np.linspace(0, 1, steps + 1)[1:]:
        T1 = 1 + s * (g1 - 1)
        bc = lambda a, b, p, T1=T1: np.array([a[0] - np.arctanh(R1 * O1), b[0],
                                              a[1] - lam * T1, b[1] - lam, a[2]])
        with warnings.catch_warnings():
            warnings.simplefilter('ignore')
            new = solve_bvp(f, bc, X, Y, p=p, tol=tol, bc_tol=1e-12, max_nodes=500000)
        if new.status != 0:
            raise RuntimeError(f'temperature homotopy failed at s={s:.3f}: {new.message}')
        sol, X, Y, p = new, new.x, new.y, new.p
    return _package(sol, R1, R2, O1, 0.0, lam, 'tolman', True, [])


def shoot_heat(R1, R2, O1, O2, lam, protocol, guess):
    f = _heat_rhs(True)
    T1, T2 = wall_temperatures(protocol, R1, R2, O1, O2)

    def mismatch(p):
        s = solve_ivp(lambda r, Y: f(r, Y.reshape(3, 1), p).ravel(), [R1, R2],
                      [np.arctanh(R1 * O1), lam * T1, 0.0], method='DOP853',
                      rtol=RTOL, atol=ATOL)
        th2 = lam * (np.exp(s.y[2, -1]) * T1 if T2 is None else T2)
        return [s.y[0, -1] - np.arctanh(R2 * O2), s.y[1, -1] - th2]

    p = fsolve(mismatch, guess, xtol=1e-13)
    return p, float(np.max(np.abs(mismatch(p))))


def planar_heat_profile(x, d, v1):
    vp = np.tanh(0.5 * np.arctanh(v1))
    vs = np.sin((1 - 2 * x / d) * np.arcsin(vp))
    return (vs + vp) / (1 + vs * vp)


def planar_zero_flux_profile(x, d, v1):
    u1 = v1 / np.sqrt(1 - v1**2)
    u = u1 * (1 - x / d)
    return u / np.sqrt(1 + u**2)


CASES = [(0.50, 0.20), (0.00, 0.20), (0.50, 0.00), (0.90, 0.00)]
HEAT = [(0.0, 'equal', 'lam0'), (1.0, 'equal', 'lam1_equal'),
        (1.0, 'tolman', 'lam1_tolman'), (1.0, 'balanced', 'lam1_balanced')]
KEYS = ('R', 'KL', 'KE', 'dOmega_max', 'res_L', 'res_E', 'budget_rel', 'energy_rel',
        'KE_relation_rel', 'Theta_min_interior', 'mu2', 'T1', 'T2', 'T_min', 'dT_max',
        'r_Tmax', 'delta')


def rayleigh_stable(O1, O2):
    return (R2**2 * O2)**2 > (R1**2 * O1)**2


def stage_cases(say):
    out = {}
    for O1, O2 in CASES:
        zf = solve_zero_flux(R1, R2, O1, O2)
        A, B, Kcl = classical(R1, R2, O1, O2)
        e = dict(O1=O1, O2=O2, Kcl=Kcl, rayleigh_stable=bool(rayleigh_stable(O1, O2)),
                 Br_lam1=max(R1 * abs(O1), R2 * abs(O2))**2,
                 zero_flux=dict(R=zf['R'], K=zf['K'],
                                dOmega=float(np.max(np.abs(zf['Omega'] - A - B / zf['r']**2)))))
        say(f'({O1:.2f},{O2:.2f}) K_cl={Kcl:.6f} Rayleigh-stable={e["rayleigh_stable"]}')
        say(f'    zero flux      R0={zf["R"]:.6f}  max|dOmega|={e["zero_flux"]["dOmega"]:.6f}')
        for lam, prot, tag in HEAT:
            h = solve_heat(R1, R2, O1, O2, lam, prot)
            e[tag] = {k: h.get(k) for k in KEYS}
            say(f'    {tag:14s} R={h["R"]:.6f} K_E={h["KE"]:+.6f} | res {h["res_L"]:.0e} '
                f'{h["res_E"]:.0e} budget {h["budget_rel"]:.0e} energy {h["energy_rel"]:.0e} '
                f'KE-rel {h["KE_relation_rel"]:.0e} minTheta {h["Theta_min_interior"]:.1e}'
                + (f' | T1={h["T1"]:.4f} T2={h["T2"]:.4f} dT_max={h["dT_max"]:.4f} '
                   f'delta={h["delta"]:+.4f}' if lam > 0 else ''))
        for tag in ('lam1_equal', 'lam1_tolman'):
            dR = e[tag]['R'] - e['lam0']['R']
            e[tag]['sign_rule'] = bool(np.sign(dR) == np.sign(e[tag]['delta'] * Kcl))
        dbal = abs(e['lam1_balanced']['R'] / e['lam0']['R'] - 1)
        e['balanced_vs_lam0'] = dbal
        say(f'    sign rule holds: equal {e["lam1_equal"]["sign_rule"]}, '
            f'T/gamma {e["lam1_tolman"]["sign_rule"]}; balanced vs lambda->0: {dbal:.1e}')
        out[f'{O1:.2f},{O2:.2f}'] = e
    return out


def stage_checks(say):
    out = {'shooting': [], 'tolerance': [], 'continuation': [], 'small_lambda': [],
           'zero_flux_tol': [], 'balanced': []}
    say('collocation vs two-parameter shooting (all table cases):')
    for O1, O2 in CASES:
        for lam, prot, tag in HEAT:
            h = solve_heat(R1, R2, O1, O2, lam, prot)
            p, err = shoot_heat(R1, R2, O1, O2, lam, prot, [h['KL'], h['KE']])
            d = max(abs(p[0] / h['KL'] - 1), abs(p[1] / h['KE'] - 1))
            out['shooting'].append(dict(O1=O1, O2=O2, tag=tag, KL_bvp=h['KL'], KL_shoot=p[0],
                                        KE_bvp=h['KE'], KE_shoot=p[1], rel=d))
            say(f'  ({O1},{O2}) {tag:14s} K_L {h["KL"]:.10f} / {p[0]:.10f}  '
                f'K_E {h["KE"]:.10f} / {p[1]:.10f}  rel diff {d:.1e}')
    say('collocation tolerance 1e-6 vs 1e-8 vs 1e-9:')
    for v, lam, prot in [(0.9, 1.0, 'equal'), (0.99, 0.0, 'equal'), (0.99, 1.0, 'tolman')]:
        Rs = [solve_heat(R1, R2, v, 0.0, lam, prot, tol=t)['R'] for t in (1e-6, 1e-8, 1e-9)]
        out['tolerance'].append(dict(v=v, lam=lam, prot=prot, R=Rs))
        say(f'  v1={v} lam={lam} {prot}: ' + '  '.join(f'{x:.10f}' for x in Rs))
    say('continuation step count (default vs doubled):')
    for v, lam, prot in [(0.99, 1.0, 'equal'), (0.999, 0.0, 'equal')]:
        a = solve_heat(R1, R2, v, 0.0, lam, prot)
        n = int(40 + 60 * np.arctanh(v))
        b = solve_heat(R1, R2, v, 0.0, lam, prot, nsteps=2 * n)
        out['continuation'].append(dict(v=v, lam=lam, prot=prot, R=[a['R'], b['R']]))
        say(f'  v1={v} lam={lam} {prot}: {a["R"]:.10f}  {b["R"]:.10f}')
    say('zero-heat-flux constant vs ODE tolerance (rtol 1e-10, 1e-12, 1e-13):')
    global RTOL, ATOL
    for v in (0.5, 0.9, 0.99):
        Ks = []
        for rt in (1e-10, 1e-12, 1e-13):
            RTOL, ATOL = rt, rt * 1e-2
            Ks.append(solve_zero_flux(R1, R2, v, 0.0)['K'])
        RTOL, ATOL = 1e-12, 1e-14
        out['zero_flux_tol'].append(dict(v=v, K=Ks))
        say(f'  v1={v}: ' + '  '.join(f'{k:.13f}' for k in Ks)
            + f'  rel(1e-12 vs 1e-13) {abs(Ks[1] / Ks[2] - 1):.1e}')
    say('balanced walls reproduce the lambda -> 0 solution:')
    for v, lams in ((0.5, (1.0, 5.0, 20.0)), (0.9, (1.0, 5.0, 20.0)), (0.99, (1.0, 5.0))):
        h0 = solve_heat(R1, R2, v, 0.0, 0.0, 'equal')
        for lam in lams:
            h = solve_heat(R1, R2, v, 0.0, lam, 'balanced')
            d = max(abs(h['KL'] / h0['KL'] - 1), abs(h['KE'] / h0['KE'] - 1))
            out['balanced'].append(dict(v=v, lam=lam, rel=d, T2=h['T2']))
            say(f'  v1={v} lambda={lam:g}: rel diff in (K_L, K_E) {d:.1e}; T(R2)/T(R1) = {h["T2"]:.4f}')
    say('approach to the lambda -> 0 limit (v1 = 0.9, equal walls):')
    for lam in (1e-4, 1e-3, 1e-2, 1e-1):
        h = solve_heat(R1, R2, 0.9, 0.0, lam, 'equal')
        out['small_lambda'].append((lam, h['R']))
        say(f'  lambda={lam:g}: R={h["R"]:.8f}')
    say(f'  lambda=0 : R={solve_heat(R1, R2, 0.9, 0.0, 0.0, "equal")["R"]:.8f}')
    return out


def stage_curves(say):
    out = {}
    vgrid = np.tanh(np.linspace(np.arctanh(0.02), np.arctanh(0.999), 80))
    out['zero_flux'] = [(v, solve_zero_flux(R1, R2, v, 0.0)['R']) for v in vgrid]
    runs = [(0.0, 'equal', True, 'lam0', 0.999, None), (1.0, 'equal', True, 'lam1_equal', 0.999, None),
            (1.0, 'tolman', True, 'lam1_tolman', 0.999, 1e-8),
            (0.0, 'equal', False, 'lam0_noinertia', 0.999, None)]
    for lam, prot, inert, tag, vmax, tol in runs:
        h = solve_heat(R1, R2, vmax, 0.0, lam, prot, inertial=inert, record=True,
                       nsteps=int(60 + 80 * np.arctanh(vmax)), tol=tol)
        out[tag] = [(o1, KL / classical(R1, R2, o1, 0.0)[2], KE) for o1, o2, KL, KE in h['path']]
        say(f'  {tag:15s} R(v1={vmax}) = {h["R"]:.4f}')
    say('  zero flux at 0.5/0.9/0.99/0.995/0.999: ' + ', '.join(
        f'{solve_zero_flux(R1, R2, v, 0.0)["R"]:.4f}' for v in (0.5, 0.9, 0.99, 0.995, 0.999)))
    out['inertia_effect'] = []
    for v in (0.3, 0.5, 0.9, 0.99, 0.999):
        a = solve_heat(R1, R2, v, 0.0, 0.0, 'equal')['R']
        b = solve_heat(R1, R2, v, 0.0, 0.0, 'equal', inertial=False)['R']
        out['inertia_effect'].append((v, a, b))
        say(f'  lambda->0, v1={v}: with inertial term {a:.6f}, without {b:.6f} (ratio {a / b:.4f})')
    out['lambda_scan'] = {}
    lams = [0.0, 0.03, 0.1, 0.3, 1.0, 2.0, 5.0, 10.0]
    for prot in ('equal', 'tolman', 'balanced'):
        out['lambda_scan'][prot] = [(l, solve_heat(R1, R2, 0.9, 0.0, l, prot)['R']) for l in lams]
        say(f'  v1=0.9 {prot:8s}: ' + ', '.join(f'lam={l:g}: {x:.4f}'
                                                  for l, x in out['lambda_scan'][prot]))
    return out


def stage_thermal(say):
    out = {'inv_mu2': [], 'dT_scan': [], 'balanced_dT': []}
    for v in (0.5, 0.9, 0.99):
        h = solve_heat(R1, R2, v, 0.0, 0.0, 'equal')
        out['inv_mu2'].append((v, 1 / h['mu2'], 1 / np.sqrt(1 - v * v)))
        say(f'  v1={v}: 1/mu(R2) = {1 / h["mu2"]:.4f} (gamma1 = {1 / np.sqrt(1 - v * v):.4f}), '
            f'max Theta(lambda->0) = {h["Theta"].max():.4f}')
    for v in (0.5, 0.9, 0.99):
        for lam in (1.0, 3.0, 10.0, 30.0):
            h = solve_heat(R1, R2, v, 0.0, lam, 'equal')
            try:
                b = solve_heat(R1, R2, v, 0.0, lam, 'balanced')
                bdT, bT2 = b['dT_max'], b['T2']
            except RuntimeError:
                bdT, bT2 = None, None
            out['dT_scan'].append(dict(v=v, lam=lam, Br=v * v / lam, dT_equal=h['dT_max'],
                                       R_equal=h['R'], dT_balanced=bdT, T2_balanced=bT2))
            say(f'  v1={v} lambda={lam:g} Br={v * v / lam:.3f}: equal walls dT_max/T_w={h["dT_max"]:.3f} '
                f'(R={h["R"]:.3f}); balanced walls T2/T1={bT2}, rise above T2 {bdT}')
    return out


def stage_profiles(say):
    out = {}
    for v in (0.5, 0.9, 0.99):
        zf = solve_zero_flux(R1, R2, v, 0.0, npts=401)
        h0 = solve_heat(R1, R2, v, 0.0, 0.0, 'equal')
        h1 = solve_heat(R1, R2, v, 0.0, 1.0, 'equal')
        h1t = solve_heat(R1, R2, v, 0.0, 1.0, 'tolman')
        h1b = solve_heat(R1, R2, v, 0.0, 1.0, 'balanced')
        A, B, _ = classical(R1, R2, v, 0.0)
        r = zf['r']
        sl = slice(None, None, 10)
        out[str(v)] = dict(
            r=r.tolist(), classical=(r * (A + B / r**2)).tolist(),
            zero_flux=(r * zf['Omega']).tolist(), rh=h0['r'][sl].tolist(),
            lam0=(h0['r'] * h0['Omega'])[sl].tolist(),
            lam1=(h1['r'] * h1['Omega'])[sl].tolist(),
            theta_lam0=h0['Theta'][sl].tolist(), T_lam1=h1['T'][sl].tolist(),
            T_lam1_tolman=h1t['T'][sl].tolist(), T_lam1_balanced=h1b['T'][sl].tolist())
        th = h0['Theta']
        say(f'  v1={v}: max Theta(lambda->0) = {th.max():.4f} at r={h0["r"][np.argmax(th)]:.3f}; '
            f'lambda=1 dT_max/T_w: equal {h1["dT_max"]:.4f}, T/gamma {h1t["dT_max"]:.4f}, '
            f'balanced {h1b["dT_max"]:.4f}')
    return out


def stage_pn(say):
    pc = pn_corrections(R1, R2, 1.0, 0.0, 1.0)
    p05 = pn_corrections(R1, R2, 0.5, 0.0, 1.0)
    say(f'  integrals (Omega1 = 0.5): I1={p05["I1"]:.5f} I2={p05["I2"]:.5f} '
        f'I3={p05["I3"]:.5f} I_T={p05["IT"]:.5f} l={p05["ell"]:.5f}')
    say(f'  R-1 at Omega1=0.5: zero flux {p05["zero_flux"]:.5f}, lambda->0 {p05["heat_lam0"]:.5f}, '
        f'equal walls +{p05["heat_equal"] - p05["heat_lam0"]:.5f} lambda, '
        f'equal T/gamma +{p05["heat_tolman"] - p05["heat_lam0"]:.5f} lambda')
    vs = np.array([0.005, 0.01, 0.02, 0.03, 0.05, 0.07, 0.1, 0.15, 0.2, 0.25, 0.3])
    out = {'v': vs.tolist(), 'analytic': {}, 'at_0.5': p05}
    keys = ('zero_flux', 'heat_lam0', 'heat_equal', 'heat_tolman')
    out['zero_flux'] = [(solve_zero_flux(R1, R2, v, 0.0)['R'] - 1) / v**2 for v in vs]
    for lam, prot, k in [(0.0, 'equal', 'heat_lam0'), (1.0, 'equal', 'heat_equal'),
                         (1.0, 'tolman', 'heat_tolman')]:
        out[k] = [(solve_heat(R1, R2, v, 0.0, lam, prot, nsteps=20, tol=1e-10)['R'] - 1) / v**2
                  for v in vs]
    for k in keys:
        c = float(np.polyfit(vs[:7]**2, out[k][:7], 2)[-1])
        out['analytic'][k] = pc[k]
        out[k + '_limit'] = c
        say(f'  {k:12s}: extrapolated (R-1)/v1^2 -> {c:.6f}, analytic {pc[k]:.6f}, '
            f'rel diff {abs(c / pc[k] - 1):.1e}')
    return out


def stage_planar(say):
    v1 = 0.9
    out = {'v1': v1, 'eps': [], 'err_heat': [], 'err_zero': [], 'profiles': {}}
    for eps in (0.4, 0.2, 0.1, 0.05, 0.025, 0.0125):
        R2n = R1 * (1 + eps)
        h = solve_heat(R1, R2n, v1 / R1, 0.0, 1.0, 'equal')
        zf = solve_zero_flux(R1, R2n, v1 / R1, 0.0, npts=2001)
        eh = float(np.max(np.abs(h['r'] * h['Omega'] - planar_heat_profile(h['r'] - R1, eps, v1))))
        ez = float(np.max(np.abs(zf['r'] * zf['Omega'] -
                                 planar_zero_flux_profile(zf['r'] - R1, eps, v1))))
        out['eps'].append(eps); out['err_heat'].append(eh); out['err_zero'].append(ez)
        out['profiles'][str(eps)] = dict(x=((h['r'] - R1) / eps)[::40].tolist(),
                                         v_heat=(h['r'] * h['Omega'])[::40].tolist())
        say(f'  d/R1={eps:<7g} max|v - v_planar|: heat {eh:.3e}, zero flux {ez:.3e}')
    e = np.array(out['eps'])
    for k in ('err_heat', 'err_zero'):
        slope = np.polyfit(np.log(e[-3:]), np.log(np.array(out[k])[-3:]), 1)[0]
        out[k + '_slope'] = float(slope)
        say(f'  {k}: log-log slope over the three narrowest gaps = {slope:.3f}')
    x = np.linspace(0, 1, 201)
    out['x'] = x.tolist()
    out['planar_heat'] = planar_heat_profile(x, 1.0, v1).tolist()
    out['planar_zero'] = planar_zero_flux_profile(x, 1.0, v1).tolist()
    return out


def stage_extras(say):
    from scipy.optimize import brentq as _brentq
    out = {}
    out['KE_over_KL'] = {}
    for prot in ('equal', 'tolman'):
        ratio = lambda l, p=prot: (lambda h: h['KE'] / h['KL'])(solve_heat(R1, R2, 0.9, 0.0, l, p))
        vals = [(l, ratio(l)) for l in (0.0, 1.0, 10.0)]
        lam_star = _brentq(lambda l: ratio(l) - 0.9, 1.0, 10.0, xtol=1e-4)
        out['KE_over_KL'][prot] = dict(values=vals, lambda_reversal=lam_star)
        say(f'  v1=0.9 {prot:6s}: K_E/K_L = ' + ', '.join(f'{x:.4f} (lam={l:g})' for l, x in vals)
            + f'; q(R1) changes sign at lambda = {lam_star:.2f}')
    h0 = solve_heat(R1, R2, 0.9, 0.0, 0.0, 'equal')
    out['q_walls_lam0'] = (h0['q'][0], h0['q'][-1])
    say(f'  v1=0.9 lambda->0: q(R1) = {h0["q"][0]:.4f}, q(R2) = {h0["q"][-1]:.4f} (units eta c^2/R1)')
    h = solve_heat(R1, R2, 0.0, 0.2, 1.0, 'equal')
    T, r = h['T'], h['r']
    out['case_0_02'] = dict(T_min=float(T.min()), r_min=float(r[T.argmin()]),
                            rise=float(T.max() - 1), frac_below=float(np.mean(T < 1)))
    say(f'  (0,0.2) lambda=1 equal: T_min/T_w = {T.min():.4f} at r = {r[T.argmin()]:.3f}; '
        f'T < T_w over {100 * np.mean(T < 1):.0f}% of the gap; max rise {T.max() - 1:.2e}')
    C = json.load(open(os.path.join('results', 'curves.json')))
    G = lambda v: 1 / np.sqrt(1 - v * v)

    def slope(curve, v1, v2):
        d = np.array(curve)
        lr = np.interp(np.log([G(v1), G(v2)]), np.log(G(d[:, 0])), np.log(d[:, 1]))
        return float((lr[1] - lr[0]) / np.log(G(v2) / G(v1)))
    out['slopes'] = {k: (slope(C[k], 0.99, 0.999), slope(C[k], 0.995, 0.999))
                     for k in ('zero_flux', 'lam0', 'lam1_equal', 'lam1_tolman', 'lam0_noinertia')}
    for k, (a, b) in out['slopes'].items():
        say(f'  d ln R / d ln gamma1, {k:15s}: {a:.3f} (0.99c-0.999c), {b:.3f} (0.995c-0.999c)')
    out['inverse_reynolds'] = []
    for v in (0.5, 0.9, 0.99):
        row = dict(v=v)
        for lam, key in ((0.0, 'lam0'), (1.0, 'lam1_equal')):
            h = solve_heat(R1, R2, v, 0.0, lam, 'equal')
            r, Om = h['r'], h['Omega']
            g = 1 / np.sqrt(1 - (r * Om)**2)
            row[key] = (float(np.max(r * g**2 * np.abs(np.gradient(Om, r, edge_order=2)))),
                        float(np.max(np.abs(h['q']))))
        out['inverse_reynolds'].append(row)
        say(f'  v1={v}: max r gamma^2|Omega\'| and max|q| = {row["lam0"][0]:.2f}, {row["lam0"][1]:.2f} '
            f'(lambda->0); {row["lam1_equal"][0]:.2f}, {row["lam1_equal"][1]:.2f} (lambda=1, equal T)')
    out['tolman_homotopy'] = []
    for v, tol in ((0.995, None), (0.998, None), (0.999, 1e-8)):
        h = homotopy_to_tolman(R1, R2, v, tol=tol)
        s = solve_heat(R1, R2, v, 0.0, 1.0, 'tolman', tol=tol)
        out['tolman_homotopy'].append((v, h['R'], s['R']))
        say(f'  equal T/gamma, v1={v}: R = {h["R"]:.10f} (temperature homotopy), {s["R"]:.10f} (speed continuation)')
    out['tolman_0999_tol'] = [(tol, solve_heat(R1, R2, 0.999, 0.0, 1.0, 'tolman', tol=tol)['R'])
                              for tol in (1e-7, 1e-8)]
    say('  equal T/gamma at 0.999c, tolerance 1e-7 / 1e-8: ' + ', '.join(f'{R:.10f}' for _, R in out['tolman_0999_tol']))
    out['counter_rotating'] = []
    for O1, O2 in ((0.3, -0.3), (0.5, -0.2)):
        Kcl = classical(R1, R2, O1, O2)[2]
        h0 = solve_heat(R1, R2, O1, O2, 0.0, 'equal')
        r, Om = h0['r'], h0['Omega']
        IO = float(simpson(Om * np.sqrt(1 - (r * Om)**2) / r, x=r))
        row = dict(O1=O1, O2=O2, Kcl=Kcl, R0=solve_zero_flux(R1, R2, O1, O2)['R'], R_lam0=h0['R'], I_Omega=IO)
        for prot in ('equal', 'tolman'):
            h = solve_heat(R1, R2, O1, O2, 1.0, prot)
            act = np.sign(h['R'] - h0['R'])
            row[prot] = dict(R=h['R'], delta=h['delta'],
                             general_rule=bool(act == np.sign(h['delta'] * IO * Kcl)),
                             omega_positive_rule=bool(act == np.sign(h['delta'] * Kcl)))
        out['counter_rotating'].append(row)
        say(f'  ({O1},{O2}): int Omega/(gamma r) = {IO:+.5f}; R(lambda->0) = {h0["R"]:.5f}; '
            + '; '.join(f'{p}: R = {row[p]["R"]:.5f}, delta = {row[p]["delta"]:+.4f}, '
                        f'general rule {row[p]["general_rule"]}, Omega>0 rule {row[p]["omega_positive_rule"]}'
                        for p in ('equal', 'tolman')))
    return out


STAGES = dict(cases=stage_cases, checks=stage_checks, curves=stage_curves,
              thermal=stage_thermal, profiles=stage_profiles, pn=stage_pn, planar=stage_planar,
              extras=stage_extras)


def main(argv):
    force = '--force' in argv
    names = [a for a in argv if not a.startswith('--')] or list(STAGES)
    os.makedirs('results', exist_ok=True)
    log = open(os.path.join('results', 'summary.txt'), 'a')

    def say(*a):
        line = ' '.join(str(x) for x in a)
        print(line, flush=True)
        log.write(line + '\n')

    for name in names:
        path = os.path.join('results', f'{name}.json')
        if os.path.exists(path) and not force:
            print(f'[{name}] cached in {path}; use --force to recompute')
            continue
        t0 = time.time()
        say(f'=== {name} ({time.strftime("%Y-%m-%d %H:%M")}) ===')
        data = STAGES[name](say)
        with open(path, 'w') as fh:
            json.dump(data, fh, default=float, indent=1)
        say(f'[{name}] {time.time() - t0:.0f} s')
    log.close()


if __name__ == '__main__':
    main(sys.argv[1:])

